Two-loop integrals of half-BPS six-point functions on a line

We evaluated all two-loop conformal integrals of scalar half-BPS six-point functions in $\mathcal{N} = 4$ SYM restricted to a configuration where all points lie on a line. Moreover, we also computed some of these integrals in the kinematical limit where adjacent points become null-separated. Our results can serve as cross-checks for future works which obtain these integrals for general kinematics or by different methods such as integrability.

==> TwoLoopSixPointIntegrals.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    965013,      28596]
NotebookOptionsPosition[    944289,      28190]
NotebookOutlinePosition[    944687,      28206]
CellTagsIndexPosition[    944644,      28203]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Two-loop integrals of half-BPS six-point functions in \[ScriptCapitalN]=4 SYM\
\>", "Chapter",
 CellChangeTimes->{{3.913880033954159*^9, 3.913880070887354*^9}, {
   3.9140707552499294`*^9, 3.914070755777753*^9}, 
   3.916742094978629*^9},ExpressionUUID->"502b6609-5780-4e16-8efe-\
3460631c2627"],

Cell[TextData[{
 "We consider the \[ScriptCapitalN]=4 SYM theory at d=4, which has a special \
class of operators named single-trace half-BPS operators.  Here we analyze \
the two-loop conformal integrals associated with the six-point correlation \
functions of these operators.  According to 2212.03773 there are three \
different kinds of these integrals, namely ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalB]", 
    RowBox[{"ijk", ",", "lmn"}]], TraditionalForm]],ExpressionUUID->
  "18aeaff3-b409-4f26-bcdc-9354208470ea"],
 ", ",
 Cell[BoxData[
  StyleBox[
   SubscriptBox["\[ScriptCapitalP]", 
    RowBox[{"i", ",", "jk", ",", "lmn"}]], "Text"]],
  CellChangeTimes->{{3.9138806846358986`*^9, 3.9138806927376137`*^9}},
  ExpressionUUID->"6caaf430-4eec-40ca-ab75-9c950720b42c"],
 " and ",
 Cell[BoxData[
  StyleBox[
   SubscriptBox["\[ScriptCapitalT]", 
    RowBox[{"ij", ",", "kl", ",", "mn"}]], "Text"]],
  CellChangeTimes->{{3.913880695584365*^9, 3.913880702836156*^9}},
  ExpressionUUID->"e3656c77-ac51-4efe-873c-0dcadc75b274"],
 " , where the indices run from 1 to 6 and whose definitions can be found in \
the same paper. Taking into account the symmetries of the integrands one can \
easily infer that the number of independent integrals are: 10 \
\[ScriptCapitalB]\[CloseCurlyQuote]s, 60 \[ScriptCapitalP]\[CloseCurlyQuote]s \
and 180 \[ScriptCapitalT]\[CloseCurlyQuote]s.\nIn what follows we present the \
explicit expressions of some of these integrals integrals in a way that is \
convenient to later take different kinematical limits. As we only have 10  \
independent integrals of the type \[ScriptCapitalB] we computed each single \
one of them. However, for the type \[ScriptCapitalP] and \[ScriptCapitalT] \
integrals, we have computed only one due to the large number of integrals."
}], "Text",
 CellChangeTimes->{{3.9138801014471245`*^9, 3.9138801739344025`*^9}, {
   3.9138802058188887`*^9, 3.9138804234876127`*^9}, {3.9138804708197374`*^9, 
   3.913880675702794*^9}, {3.913880706192599*^9, 3.913880786927372*^9}, {
   3.913881674998377*^9, 3.9138818293333974`*^9}, {3.9140664607222395`*^9, 
   3.914066467491309*^9}, {3.9140665041027594`*^9, 3.914066561594509*^9}, {
   3.915682919430784*^9, 3.915682962511223*^9}, {3.9156832770669403`*^9, 
   3.91568328231546*^9}, 
   3.9167421020737553`*^9},ExpressionUUID->"d68d7769-64be-4658-aab8-\
6c2761f9fa8f"],

Cell[CellGroupData[{

Cell["Rules", "Section",
 CellChangeTimes->{{3.914070349349681*^9, 
  3.914070350107298*^9}},ExpressionUUID->"dab24101-54b8-4d61-bf0b-\
d5688a5e63a3"],

Cell["\<\
Set of rules we used to change the expressions from the Maple format to one \
that Mathematica can understand.\
\>", "Text",
 CellChangeTimes->{{3.9142360127080326`*^9, 3.914236030157669*^9}, {
  3.916742171242505*^9, 
  3.916742176508707*^9}},ExpressionUUID->"b88df01b-1a62-4972-a123-\
5453f99720f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\"\<\\n\>\"", "->", "\"\<\>\""}], ",", 
     RowBox[{"\"\<Hlog(\>\"", "->", "\"\<Hlog[\>\""}], ",", 
     RowBox[{"\"\<])\>\"", "->", "\"\<}]\>\""}], ",", 
     RowBox[{"\"\<,[\>\"", "->", "\"\<,{\>\""}], ",", 
     RowBox[{"\"\<\\\\\>\"", "->", "\"\<\>\""}], ",", 
     RowBox[{"\"\<;\>\"", "->", "\"\<\>\""}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9140703519996853`*^9, 3.9140703678545713`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"7da0d103-a541-426a-9629-27e4ec01acae"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["z", "2"], ",", 
    SubscriptBox["z", "4"], ",", 
    RowBox[{
     SubscriptBox["z", "5"], "->", "0"}]}], TraditionalForm]],ExpressionUUID->
  "968b1f37-e078-48c1-9b21-cb0e33a16aca"],
 " "
}], "Section",
 CellChangeTimes->{{3.913880082715066*^9, 3.9138800855198746`*^9}, {
   3.914066452780257*^9, 3.9140664796888385`*^9}, 
   3.91422357545043*^9},ExpressionUUID->"281faf4a-2979-42c5-94e3-\
dcb57cf229de"],

Cell[CellGroupData[{

Cell["\[ScriptCapitalB] integrals", "Subsection",
 CellChangeTimes->{{3.9142984941608095`*^9, 3.914298495921625*^9}, {
  3.9156829706317673`*^9, 
  3.9156829720368834`*^9}},ExpressionUUID->"92e72325-ca72-4ca3-8721-\
69211e01c335"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"123", ",", "456"}]], 
  TraditionalForm]],ExpressionUUID->"45b23c90-16c9-4237-8c06-00638bd34500"]], \
"Subsubsection",
 CellChangeTimes->{
  3.9140701309481153`*^9, {3.9140701614669747`*^9, 3.9140701654124613`*^9}, {
   3.915682989753225*^9, 
   3.91568298991024*^9}},ExpressionUUID->"f2022b2a-2594-4d30-ac3d-\
f8a615eafc2e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Import", "[", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B11.txt\>\""}], 
     "]"}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\"\<va1 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", "rules"}],
         "]"}]}], "]"}], "&"}]}], "//", "ToExpression"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9140703760946903`*^9, 3.9140703768735647`*^9}, {
  3.914070407493353*^9, 3.9140704111971264`*^9}, {3.9140704635926943`*^9, 
  3.914070483863598*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"45cbcf83-57b6-4d09-9777-74ab25b83f72"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", "z2", " ", 
    RowBox[{"(", 
     RowBox[{"z4", "-", "z5"}], ")"}]}]], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"z4", ",", "0", ",", "z5"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"z4", ",", "1", ",", "z5"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"z4", ",", "z5", ",", "0"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"z4", ",", "z5", ",", "1"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"z5", ",", "0", ",", "z4"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"z5", ",", "1", ",", "z4"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"z5", ",", "z4", ",", "0"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"z5", ",", "z4", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "z4"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "z4"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "z5"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "z5"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"z5", ",", "0"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"z5", ",", "1"}], "}"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "z5"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "z5"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"z5", ",", "0"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"z5", ",", "1"}], "}"}]}], "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", "z5", "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", "0", "}"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", "0", "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Hlog", "[", 
            RowBox[{"z4", ",", 
             RowBox[{"{", "z5", "}"}]}], "]"}], "+", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z5", ",", 
             RowBox[{"{", "0", "}"}]}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", "z5", "}"}]}], "]"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", "0", "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "z5"}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.9140701363497567`*^9, 3.914070378323024*^9, 3.9140704139654255`*^9, {
   3.9140704709415503`*^9, 3.9140704876175294`*^9}, 3.914836055306687*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"861a0f4e-bc8a-4659-8bc0-1979678d9d51"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"124", ",", "356"}]], 
  TraditionalForm]],ExpressionUUID->"08c1de7d-845e-445b-a4ca-6eff3cc49505"]], \
"Subsubsection",
 CellChangeTimes->{{3.9140684343532906`*^9, 3.9140684616310806`*^9}, {
  3.91568299243189*^9, 
  3.915682992593878*^9}},ExpressionUUID->"2d3b69c2-a10f-40fb-86c2-\
3a255a936d84"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B21.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<va2 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9140685209260025`*^9, 3.9140686495960565`*^9}, {
  3.9140687327176676`*^9, 3.914068780437368*^9}, {3.914068948113356*^9, 
  3.9140690276614933`*^9}, {3.914069060351387*^9, 3.914069135165738*^9}, {
  3.9140691722687454`*^9, 3.9140691954860754`*^9}, {3.914069525305572*^9, 
  3.9140695643798227`*^9}, {3.914069602598425*^9, 3.914069602752283*^9}, {
  3.9140698164743814`*^9, 3.914069842588087*^9}, {3.9140705045754414`*^9, 
  3.9140705166575565`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"fb09accb-62a8-4126-b53e-7b81e95aff94"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"z2", " ", 
    RowBox[{"(", 
     RowBox[{"z2", "-", "z4"}], ")"}], " ", "z4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z5"}], ")"}]}]], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "z5"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "z4", ",", "z5"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "z5", ",", "0"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "z5", ",", "z4"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"z5", ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"z5", ",", "1", ",", "0"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"z5", ",", "1", ",", "z4"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"z5", ",", "z4", ",", "1"}], "}"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "z4"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z5"}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", "0", "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", "z5", "}"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "z5"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "z5"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"z5", ",", "0"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"z5", ",", "1"}], "}"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "z5"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"z5", ",", "1"}], "}"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z4"}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", "z5", "}"}]}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "z4"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"z5", ",", "0"}], "}"}]}], "]"}]}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"z5", ",", "z4"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", "1", "}"}]}], "]"}], "-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", "z5", "}"}]}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Hlog", "[", 
             RowBox[{"z4", ",", 
              RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z4", ",", 
             RowBox[{"{", "1", "}"}]}], "]"}], "-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z4", ",", 
             RowBox[{"{", "z5", "}"}]}], "]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.914069196445073*^9, {3.914069523629681*^9, 3.9140695651740627`*^9}, 
   3.914069604312271*^9, {3.9140698110835247`*^9, 3.914069843345578*^9}, 
   3.9140705178514085`*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"b1700161-4143-4123-8ed8-e923ca267c7e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"125", ",", "346"}]], 
  TraditionalForm]],ExpressionUUID->"cd35c5c2-b577-4e7d-b56a-777fc51fa9c1"]], \
"Subsubsection",
 CellChangeTimes->{{3.9140699510204167`*^9, 3.9140699847949686`*^9}, {
  3.915682995183232*^9, 
  3.9156829953562994`*^9}},ExpressionUUID->"cd0b6a55-8aca-4af2-91be-\
d6b4c57c0175"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B31.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<va3 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.914070199508286*^9, 3.9140702048082457`*^9}, {
  3.9140705325146217`*^9, 3.9140705552653713`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"5db61db8-bd84-4485-8a6f-31c313564029"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"z2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"z2", "-", "z5"}], ")"}], " ", "z5"}]], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "z4"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z4", ",", "0"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z4", ",", "z5"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z5", ",", "z4"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "0", ",", "1"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "1", ",", "0"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "1", ",", "z5"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "z5", ",", "1"}], "}"}]}], "]"}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"z4", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"z4", ",", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z5", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z4"}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z4", ",", 
            RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", "z5", "}"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z4", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "z5"}], "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "z5"}], "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"z5", ",", "0"}], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"z5", ",", "1"}], "}"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z4", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "z5"}], "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"z5", ",", "1"}], "}"}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"z4", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"z4", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"z4", ",", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.9140705558291984`*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"45ed541c-13f2-4a30-8fec-1bf326e28558"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"126", ",", "345"}]], 
  TraditionalForm]],ExpressionUUID->"515529ed-e00a-4877-87c6-285bd44a589e"]], \
"Subsubsection",
 CellChangeTimes->{
  3.91406999581406*^9, {3.914070030160448*^9, 3.9140700337915635`*^9}, {
   3.915682998698166*^9, 
   3.9156829989474316`*^9}},ExpressionUUID->"b83da6c0-603d-4922-af10-\
1fa0526cfc43"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B41.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<va4 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9140702316866417`*^9, 3.914070258068674*^9}, 
   3.914070319356949*^9, {3.914070566108492*^9, 3.9140705967771983`*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"e1168ec8-ceda-4d1a-a9e3-5f490eb508c9"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"z2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"z4", "-", "z5"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z5"}], ")"}]}]], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "z2"}], "}"}]}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z4", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "z2"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z4", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "z2"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z4", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "z2", ",", "0"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z4", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "z2", ",", "1"}], "}"}]}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z4", ",", 
       RowBox[{"{", 
        RowBox[{"z2", ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z4", ",", 
       RowBox[{"{", 
        RowBox[{"z2", ",", "1", ",", "0"}], "}"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", "z2", "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", "z2", "}"}]}], "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z2"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", "z2", "}"}]}], "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z4"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "z4"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "z4"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "z2"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "z2", ",", "1"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "z2", ",", "z4"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "z4", ",", "z2"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"z2", ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"z2", ",", "0", ",", "z4"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"z2", ",", "1", ",", "0"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"z2", ",", "z4", ",", "0"}], "}"}]}], "]"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.9140702354681487`*^9, 3.914070258440337*^9}, 
   3.9140703215364647`*^9, {3.914070587140092*^9, 3.9140705990716963`*^9}},
 CellLabel->
  "Out[100]=",ExpressionUUID->"51e1dfc6-48c1-45b9-a3c7-7ebdc2dfc9dd"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"134", ",", "256"}]], 
  TraditionalForm]],ExpressionUUID->"1416dead-7217-44b9-93b7-e2386def7aa3"]], \
"Subsubsection",
 CellChangeTimes->{
  3.914070002435195*^9, {3.9140700394682612`*^9, 3.914070044096467*^9}, {
   3.9156830004780407`*^9, 
   3.9156830047514553`*^9}},ExpressionUUID->"38cb0ff0-b19d-449d-b157-\
e30301108236"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B51.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<va5 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9140702458420167`*^9, 3.9140702484915285`*^9}, {
  3.9140706328378544`*^9, 3.914070641141852*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"ba7a07ae-85d0-429a-a3c9-bb71781716a0"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", "z4", " ", 
    RowBox[{"(", 
     RowBox[{"z2", "-", "z5"}], ")"}]}]], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"z5", ",", "1"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"z5", ",", "z2"}], "}"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"z5", ",", "1"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"z5", ",", "z2"}], "}"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z4", ",", 
       RowBox[{"{", 
        RowBox[{"z2", ",", "0", ",", "z5"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z4", ",", 
       RowBox[{"{", 
        RowBox[{"z2", ",", "1", ",", "z5"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z4", ",", 
       RowBox[{"{", 
        RowBox[{"z2", ",", "z5", ",", "0"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z4", ",", 
       RowBox[{"{", 
        RowBox[{"z2", ",", "z5", ",", "1"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z4", ",", 
       RowBox[{"{", 
        RowBox[{"z5", ",", "0", ",", "z2"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z4", ",", 
       RowBox[{"{", 
        RowBox[{"z5", ",", "1", ",", "z2"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z4", ",", 
       RowBox[{"{", 
        RowBox[{"z5", ",", "z2", ",", "0"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z4", ",", 
       RowBox[{"{", 
        RowBox[{"z5", ",", "z2", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"z2", ",", "1"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"z2", ",", "z5"}], "}"}]}], "]"}]}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "z5"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", "z5", "}"}]}], "]"}]}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9140702497942057`*^9, 3.914070645354848*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"bf5f414b-58f6-4b3a-98c7-374f6e739441"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"135", ",", "246"}]], 
  TraditionalForm]],ExpressionUUID->"377acba6-6bf7-4c46-984a-a717361d1fe2"]], \
"Subsubsection",
 CellChangeTimes->{
  3.9140700050705943`*^9, {3.91407005269062*^9, 3.9140700557269554`*^9}, {
   3.9156830082268715`*^9, 
   3.915683008372733*^9}},ExpressionUUID->"9f17a146-ee69-4ec8-a6fd-\
8a50597e5a86"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B61.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<va6 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9140706621489882`*^9, 3.9140706646029344`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"685db030-f40f-4f75-af0a-fb9577e9998f"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "-", "z4"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z5"}], ")"}], " ", "z5"}]], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z4"}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", "z2", "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", "z4", "}"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z4"}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", "z4", "}"}]}], "]"}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "z4"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "z4"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "z2"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"z4", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", 
           RowBox[{"z4", ",", "1"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", 
           RowBox[{"z4", ",", "z2"}], "}"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"z2", ",", "0", ",", "z4"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"z2", ",", "1", ",", "z4"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"z2", ",", "z4", ",", "0"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"z2", ",", "z4", ",", "1"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"z4", ",", "0", ",", "z2"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"z4", ",", "1", ",", "z2"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"z4", ",", "z2", ",", "0"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"z4", ",", "z2", ",", "1"}], "}"}]}], "]"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.9140706674016523`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"a8a37b51-435f-4cd1-beb7-ab0e443f2ef8"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"136", ",", "245"}]], 
  TraditionalForm]],ExpressionUUID->"534d908d-09bc-4496-84c7-b87424fe1e97"]], \
"Subsubsection",
 CellChangeTimes->{
  3.9140700067228403`*^9, {3.9140700681658897`*^9, 3.9140700728385673`*^9}, {
   3.9156830129908605`*^9, 
   3.915683013134014*^9}},ExpressionUUID->"34491160-6233-4042-9c82-\
481134637b3d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B71.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<va7 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.914070672691925*^9, 3.914070674444192*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"5d55fafa-d494-4261-864b-e6ab56bac18b"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"z2", "-", "z4"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"z2", "-", "z5"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"z4", "-", "z5"}], ")"}]}]], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "z4"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "z5"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "z4", ",", "1"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "z5", ",", "1"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "z4"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "z5"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "z4", ",", "0"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "z5", ",", "0"}], "}"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z4"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z4", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z4", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z4", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "z5"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z4", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "z5", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z4", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "z5"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z4", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "z5", ",", "0"}], "}"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "z5"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "z5"}], "}"}]}], "]"}]}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "z5"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "z5"}], "}"}]}], "]"}]}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", "0", "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", "0", "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "z4"}], "}"}]}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.914070678954089*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"6f9cf6a5-4455-4aa7-a780-661f7aedb915"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"156", ",", "234"}]], 
  TraditionalForm]],ExpressionUUID->"27f1090a-c932-4a58-b31c-45d0bd5a2b30"]], \
"Subsubsection",
 CellChangeTimes->{
  3.9140700082084045`*^9, {3.914070079527264*^9, 3.91407008428065*^9}, {
   3.915683016223589*^9, 
   3.915683016357258*^9}},ExpressionUUID->"5c4f0743-d44b-48d3-afcc-\
78053a361b7b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B81.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<va8 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.914070684720789*^9, 3.9140706870492415`*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"83ca95f0-4fe4-4327-8367-61532a66de0f"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"z2", "-", "z4"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", "z5"}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "z5"}], "}"}]}], "]"}], "-", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z4", ",", "z5"}], "}"}]}], "]"}], "+", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z5", ",", "1"}], "}"}]}], "]"}], "-", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z5", ",", "z4"}], "}"}]}], "]"}], "-", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"z5", ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"z5", ",", "0", ",", "z4"}], "}"}]}], "]"}], "-", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"z5", ",", "1", ",", "0"}], "}"}]}], "]"}], "+", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"z5", ",", "z4", ",", "0"}], "}"}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"z5", ",", "z4"}], "}"}]}], "]"}], " ", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "z4"}], "}"}]}], "]"}], " ", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", "z5", "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "z5"}], "}"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z4", ",", 
             RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z4", ",", 
            RowBox[{"{", "z5", "}"}]}], "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z4", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "-", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z4", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "z5"}], "}"}]}], "]"}], "-", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z4", ",", 
            RowBox[{"{", 
             RowBox[{"z5", ",", "0"}], "}"}]}], "]"}]}], ")"}]}], "+", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "z5"}], "}"}]}], "]"}], "-", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "z5"}], "}"}]}], "]"}], "+", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z5", ",", "0"}], "}"}]}], "]"}], "-", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z5", ",", "1"}], "}"}]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"z5", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z5", ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z5", ",", "1", ",", "0"}], "}"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "-", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z5"}], "}"}]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"z5", ",", "1"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"z5", ",", "z4"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z4", ",", 
             RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z4", ",", 
            RowBox[{"{", "z5", "}"}]}], "]"}]}], ")"}]}], "-", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "+", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z5"}], "}"}]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"z5", ",", "0"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"z5", ",", "1"}], "}"}]}], "]"}]}]}], ")"}], " ", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z5"}], "}"}]}], "]"}], "+", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "-", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z5"}], "}"}]}], "]"}]}], ")"}], " ", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", "z5", "}"}]}], "]"}]}], "+", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z5", "}"}]}], "]"}]}], ")"}], " ", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "z5", "}"}]}], "]"}], "-", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z5", "}"}]}], "]"}]}], ")"}], " ", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "z5", "}"}]}], "]"}], "-", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z5", "}"}]}], "]"}]}], ")"}], " ", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.914070706017681*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"85689d35-53db-4642-8039-ed25eeec9e05"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"146", ",", "235"}]], 
  TraditionalForm]],ExpressionUUID->"d6145e65-eed7-40bf-8b82-707e43b90b12"]], \
"Subsubsection",
 CellChangeTimes->{
  3.9140700142912283`*^9, {3.9140700911936197`*^9, 3.9140700949575243`*^9}, {
   3.915683017725432*^9, 
   3.9156830178401527`*^9}},ExpressionUUID->"f85937f1-92ea-45a8-9c65-\
20cd864641d9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B91.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<va9 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9140707137469587`*^9, 3.914070715563775*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"11b3a2f7-7ef5-4fac-92de-c0cb3ca05c46"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", "z4", " ", 
    RowBox[{"(", 
     RowBox[{"z2", "-", "z5"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z5"}], ")"}]}]], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "z4"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "z4"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "z4", ",", "0"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "z4", ",", "1"}], "}"}]}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"z4", ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"z4", ",", "1", ",", "0"}], "}"}]}], "]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", "0", "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z4"}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", "0", "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", "z4", "}"}]}], "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z4"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z4"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z4"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z4"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "z2"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "z2"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "z4"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "z2", ",", "z4"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "z4", ",", "1"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "z4", ",", "z2"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"z4", ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"z4", ",", "0", ",", "z2"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"z4", ",", "1", ",", "0"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"z4", ",", "z2", ",", "0"}], "}"}]}], "]"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.914070719870798*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"1149cd12-f897-4a1e-b5a5-4b307b7535cd"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"145", ",", "236"}]], 
  TraditionalForm]],ExpressionUUID->"92d4481e-8164-48e9-9aac-cdee96792a32"]], \
"Subsubsection",
 CellChangeTimes->{
  3.9140700161168194`*^9, {3.9140701019883685`*^9, 3.914070104106642*^9}, {
   3.9156830198199615`*^9, 
   3.9156830199161367`*^9}},ExpressionUUID->"ecd1b64b-c178-448c-8c71-\
4801c40cd5aa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B101.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<va10 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.914070728090598*^9, 3.9140707306980605`*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"4fea5f14-b930-451d-92d1-d9405a6e8e9a"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", "z4", " ", 
     RowBox[{"(", 
      RowBox[{"z4", "-", "z5"}], ")"}], " ", "z5"}]], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "z2"}], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "z2"}], "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"z2", ",", "0"}], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "z2"}], "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z4"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z4", ",", 
            RowBox[{"{", "0", "}"}]}], "]"}], " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z5", ",", 
            RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Hlog", "[", 
             RowBox[{"z4", ",", 
              RowBox[{"{", "1", "}"}]}], "]"}], "+", 
            RowBox[{"Hlog", "[", 
             RowBox[{"z4", ",", 
              RowBox[{"{", "z2", "}"}]}], "]"}]}], ")"}], " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z5", ",", 
            RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Hlog", "[", 
           RowBox[{"z4", ",", 
            RowBox[{"{", "1", "}"}]}], "]"}], " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z5", ",", 
            RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z5", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z5", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "z4"}], "}"}]}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "z4"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Hlog", "[", 
                RowBox[{"z4", ",", 
                 RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
              RowBox[{"Hlog", "[", 
               RowBox[{"z4", ",", 
                RowBox[{"{", "1", "}"}]}], "]"}], "-", 
              RowBox[{"Hlog", "[", 
               RowBox[{"z4", ",", 
                RowBox[{"{", "z2", "}"}]}], "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Hlog", "[", 
               RowBox[{"z5", ",", 
                RowBox[{"{", "1", "}"}]}], "]"}], "-", 
              RowBox[{"Hlog", "[", 
               RowBox[{"z5", ",", 
                RowBox[{"{", "z2", "}"}]}], "]"}]}], ")"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Hlog", "[", 
             RowBox[{"z5", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "-", 
            RowBox[{"Hlog", "[", 
             RowBox[{"z5", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "z4"}], "}"}]}], "]"}], "-", 
            RowBox[{"Hlog", "[", 
             RowBox[{"z5", ",", 
              RowBox[{"{", 
               RowBox[{"z2", ",", "0"}], "}"}]}], "]"}], "+", 
            RowBox[{"Hlog", "[", 
             RowBox[{"z5", ",", 
              RowBox[{"{", 
               RowBox[{"z2", ",", "z4"}], "}"}]}], "]"}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "z2"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z2", ",", "0"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z2", ",", "z4"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z4", ",", "z2"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "1", ",", "0"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "1", ",", "z4"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "z4", ",", "1"}], "}"}]}], "]"}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.914070733548046*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"7d99e5c8-8179-426f-8f4f-48520d09bd86"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\[ScriptCapitalP] integrals", "Subsection",
 CellChangeTimes->{{3.9142231482502117`*^9, 3.9142231615783653`*^9}, {
  3.915682973658169*^9, 3.9156829788499784`*^9}, {3.9156831299935646`*^9, 
  3.915683158996397*^9}},ExpressionUUID->"5ef23173-3f54-4dad-a49d-\
4522ecf772c2"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalP]", 
   RowBox[{"1", ",", "23", ",", "456"}]], 
  TraditionalForm]],ExpressionUUID->"6170c80f-9d9d-411d-a4dc-5254688b62b1"]], \
"Subsubsection",
 CellChangeTimes->{{3.9142232939264274`*^9, 3.9142232947474194`*^9}, {
  3.914223326315234*^9, 3.91422332885642*^9}, {3.915683165150953*^9, 
  3.915683165286233*^9}},ExpressionUUID->"5fe569d3-fdaa-4237-b1e8-\
4345c3ffb87b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<Pi1.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<va :=\>\"", "->", "\"\<\>\""}], "}"}], ",", "rules"}],
          "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.9142232184627748`*^9, 3.91422322311836*^9}, 
   3.9142232749811945`*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"b2c4b1fd-3fcf-42cb-aafe-00740b9783cb"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", "z2", " ", "z4", " ", 
     RowBox[{"(", 
      RowBox[{"z4", "-", "z5"}], ")"}], " ", "z5"}]], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "z2"}], " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z5"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z5"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z5"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z5"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z5"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z5"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z5"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z5"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "z5"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "z5"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "z5"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "z5"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "z5"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "z5"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "z5"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "z5"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "z2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "z2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "z5"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "z5"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "z5"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "z5"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2", ",", "z5"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2", ",", "z5"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2", ",", "z5"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2", ",", "z5"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z5", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z5", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z5", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z5", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z5", ",", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z5", ",", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z5", ",", "z2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z5", ",", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "z2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "z5"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "z5"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "z5"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "z5"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2", ",", "z5"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2", ",", "z5"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2", ",", "z5"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2", ",", "z5"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z5", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z5", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z5", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z5", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z5", ",", "z2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z5", ",", "z2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z5", ",", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z5", ",", "z2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0", ",", "z5"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0", ",", "z5"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0", ",", "z5"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0", ",", "z5"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1", ",", "z5"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1", ",", "z5"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1", ",", "z5"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1", ",", "z5"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "z5", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "z5", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "z5", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "z5", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "z5", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "z5", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "z5", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "z5", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"z2", "-", "z4"}], ")"}], " ", "z5", " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z4", ",", 
            RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "z2"}], "+", "z4"}], ")"}], " ", "z5", " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z4", ",", 
            RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
         RowBox[{"z4", " ", 
          RowBox[{"(", 
           RowBox[{"z2", "-", "z5"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Hlog", "[", 
             RowBox[{"z5", ",", 
              RowBox[{"{", "1", "}"}]}], "]"}], "-", 
            RowBox[{"Hlog", "[", 
             RowBox[{"z5", ",", 
              RowBox[{"{", "z2", "}"}]}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "z2"}], "+", "z4"}], ")"}], " ", "z5", " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z4", ",", 
            RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"z2", "-", "z4"}], ")"}], " ", "z5", " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z4", ",", 
            RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
         RowBox[{"z4", " ", 
          RowBox[{"(", 
           RowBox[{"z2", "-", "z5"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Hlog", "[", 
             RowBox[{"z5", ",", 
              RowBox[{"{", "1", "}"}]}], "]"}], "-", 
            RowBox[{"Hlog", "[", 
             RowBox[{"z5", ",", 
              RowBox[{"{", "z2", "}"}]}], "]"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "z2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z4", " ", "z5", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1", ",", "0"}], "}"}]}], "]"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.914223233145343*^9, 3.914223278267171*^9}},
 CellLabel->"Out[4]=",ExpressionUUID->"746a1f26-679c-46ec-a058-e6a833bc67fe"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\[ScriptCapitalT] integrals", "Subsection",
 CellChangeTimes->{{3.914223337360075*^9, 3.9142233627789135`*^9}, {
  3.915682980330583*^9, 
  3.9156829822994747`*^9}},ExpressionUUID->"c6db09c0-7264-4ace-8cfa-\
6f70e224068d"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalT]", 
   RowBox[{"16", ",", "23", ",", "45"}]], 
  TraditionalForm]],ExpressionUUID->"0db06df0-984e-4278-9e2a-4a559434e8c9"]], \
"Subsubsection",
 CellChangeTimes->{{3.914223365585783*^9, 3.914223370252536*^9}, {
  3.915683219682324*^9, 
  3.9156832198283424`*^9}},ExpressionUUID->"592eeeb4-9a30-4e02-ad37-\
47f05b163c3d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<D1.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vd :=\>\"", "->", "\"\<\>\""}], "}"}], ",", "rules"}],
          "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9142233784059086`*^9, 3.9142233925985603`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"ff664161-d91a-4db1-8848-0a6702a611dc"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", "z2", " ", "z4", " ", 
    RowBox[{"(", 
     RowBox[{"z4", "-", "z5"}], ")"}], " ", "z5"}]], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "z2"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "z4"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z4"}], ")"}], " ", "z4", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "z5"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "z4"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z2", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "z5"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z4", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z4", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z4"}], ")"}], " ", "z4", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z5", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z2", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z5", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", "z2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "0", ",", "z5"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "1", ",", "z5"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "z5", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "z5", ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", "z2", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z4"}], ")"}], " ", "z4", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "0", ",", "z4"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "1", ",", "z4"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "z4", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "z4", ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z4"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", "z2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", "z2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "z4"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{"z2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z4"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "z4"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", "z2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z5"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z5"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z5"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z5"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "z5"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z5", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z2", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "z5"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z2", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z5", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{"z2", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z4"}], ")"}], " ", "z4", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z5"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "z5"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z4"}], ")"}], " ", 
      SuperscriptBox["z4", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", "z4", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{"z2", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z5"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{"z2", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z5"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "z5"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{"z2", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z5"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z4"}], ")"}], " ", 
      SuperscriptBox["z4", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", "z2", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z2", "-", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", "z4", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z2", "-", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", "z4", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", "z4", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", "z4", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", "z2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", "z4", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.914223429390733*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"9de9dd86-0c41-4be6-88ed-bd6fb218b40f"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["z", "2"], ",", 
    RowBox[{
     SubscriptBox["z", "5"], "->", "0"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "3fca3316-5337-4d45-8a39-abbe16a0a2a1"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["z", "4"], "->", 
    RowBox[{"1", " ", 
     RowBox[{"(", 
      RowBox[{"y", "->", "0"}], ")"}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "aa536222-2b40-4019-8778-fce0e0529c8e"]
}], "Section",
 CellChangeTimes->{{3.9142235613127756`*^9, 3.9142235999100127`*^9}, {
  3.9142244541436176`*^9, 
  3.9142244541436176`*^9}},ExpressionUUID->"aee291f5-6900-408d-871f-\
70a0d288aa1d"],

Cell[CellGroupData[{

Cell["\[ScriptCapitalB] integrals", "Subsection",
 CellChangeTimes->{{3.9142244949842105`*^9, 3.9142244970134473`*^9}, {
  3.9156830338352327`*^9, 
  3.9156830339698544`*^9}},ExpressionUUID->"0560af93-d306-4f48-a461-\
5ff4eb654cf5"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"123", ",", "456"}]], 
  TraditionalForm]],ExpressionUUID->"542cf0fa-e880-4180-a51f-cdffe795c96e"]], \
"Subsubsection",
 CellChangeTimes->{
  3.9140701309481153`*^9, {3.9140701614669747`*^9, 3.9140701654124613`*^9}, {
   3.9156830364196205`*^9, 
   3.9156830365323153`*^9}},ExpressionUUID->"397264f0-ed7c-454b-b57b-\
cf066507d420"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B12.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vay1 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9140703760946903`*^9, 3.9140703768735647`*^9}, {
  3.914070407493353*^9, 3.9140704111971264`*^9}, {3.9140704635926943`*^9, 
  3.914070483863598*^9}, {3.9142236389129925`*^9, 3.914223666985408*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"f386fda1-bba5-4c89-92c9-43a57106ae6a"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", "z2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "y", "+", "z5"}], ")"}]}]], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "z5"}], ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "z5"}], ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", "-", "y"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", "z5", "}"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}]}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "z5"}], ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "z5"}], ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", "z5", "}"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"z5", ",", "0"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"z5", ",", "1"}], "}"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"z5", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"z5", ",", "1"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"z5", ",", 
            RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"z5", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"z5", ",", 
            RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], ")"}]}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "-", "y"}], ",", "0", ",", "z5"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "-", "y"}], ",", "1", ",", "z5"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "-", "y"}], ",", "z5", ",", "0"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "-", "y"}], ",", "z5", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"z5", ",", "0", ",", 
         RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"z5", ",", "1", ",", 
         RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"z5", ",", 
         RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"z5", ",", 
         RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "z5"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "z5"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", "-", "y"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", "z5", "}"}]}], "]"}]}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.9140701363497567`*^9, 3.914070378323024*^9, 3.9140704139654255`*^9, {
   3.9140704709415503`*^9, 3.9140704876175294`*^9}, {3.9142236467271967`*^9, 
   3.9142236732173595`*^9}},
 CellLabel->"Out[7]=",ExpressionUUID->"a91978f9-7652-4c37-9fad-c43a8c3b99cd"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"124", ",", "356"}]], 
  TraditionalForm]],ExpressionUUID->"6f886b39-5f43-48cf-a19c-10a6ff9e2eda"]], \
"Subsubsection",
 CellChangeTimes->{{3.9140684343532906`*^9, 3.9140684616310806`*^9}, {
  3.915683038413863*^9, 
  3.91568303855682*^9}},ExpressionUUID->"622148a3-b1df-45d7-85a4-\
66fd23ab3964"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B22.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vay2 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9140685209260025`*^9, 3.9140686495960565`*^9}, {
  3.9140687327176676`*^9, 3.914068780437368*^9}, {3.914068948113356*^9, 
  3.9140690276614933`*^9}, {3.914069060351387*^9, 3.914069135165738*^9}, {
  3.9140691722687454`*^9, 3.9140691954860754`*^9}, {3.914069525305572*^9, 
  3.9140695643798227`*^9}, {3.914069602598425*^9, 3.914069602752283*^9}, {
  3.9140698164743814`*^9, 3.914069842588087*^9}, {3.9140705045754414`*^9, 
  3.9140705166575565`*^9}, {3.9142236916145487`*^9, 3.914223710842654*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"8b27e108-2b98-47a4-8a9d-6d8394bac06a"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "z5"}], ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "z5"}], ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Hlog", "[", 
            RowBox[{"y", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "+", 
           RowBox[{"Hlog", "[", 
            RowBox[{"y", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "z5", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "z5"}], ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "z5", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Hlog", "[", 
             RowBox[{"z2", ",", 
              RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", "z5", "}"}]}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "z5"}], "}"}]}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "z5"}], "}"}]}], "]"}], "-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", 
              RowBox[{"z5", ",", "1"}], "}"}]}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", 
              RowBox[{"z5", ",", "1"}], "}"}]}], "]"}], "-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", 
              RowBox[{"z5", ",", 
               RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], ")"}]}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "z5"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"1", "-", "y"}], ",", "z5"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "z5", ",", "0"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "z5", ",", 
            RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"z5", ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"z5", ",", "1", ",", "0"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"z5", ",", "1", ",", 
            RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"z5", ",", 
            RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "z5"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "z5"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"z5", ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"z5", ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", "1", "}"}]}], "]"}], "-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", "z5", "}"}]}], "]"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z5"}], ")"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.914069196445073*^9, {3.914069523629681*^9, 3.9140695651740627`*^9}, 
   3.914069604312271*^9, {3.9140698110835247`*^9, 3.914069843345578*^9}, 
   3.9140705178514085`*^9, {3.9142237007315197`*^9, 3.914223711891039*^9}},
 CellLabel->"Out[10]=",ExpressionUUID->"dda61b7a-6c5f-42c8-ae33-95ed5405f5bf"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"125", ",", "346"}]], 
  TraditionalForm]],ExpressionUUID->"fc304c12-acff-4a67-9201-a2860b47418f"]], \
"Subsubsection",
 CellChangeTimes->{{3.9140699510204167`*^9, 3.9140699847949686`*^9}, {
  3.9156830399304132`*^9, 
  3.91568304004732*^9}},ExpressionUUID->"9edf1103-c412-4d2a-ad4d-\
ca18dafc9f71"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B32.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vay3 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.914070199508286*^9, 3.9140702048082457`*^9}, {
  3.9140705325146217`*^9, 3.9140705552653713`*^9}, {3.914223725447308*^9, 
  3.914223732170457*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"c5836c87-9cad-4566-8421-10e50cfc2cae"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"y", " ", "z2", " ", 
    RowBox[{"(", 
     RowBox[{"z2", "-", "z5"}], ")"}], " ", "z5"}]], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "z5"}], ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "z5"}], ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "z5"}], ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "z5"}], "}"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "z5"}], "}"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "z5"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "-", "y"}], ",", "z5"}], "}"}]}], "]"}]}], ")"}]}], 
     "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"1", "-", "y"}], ",", "z5"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "z5", ",", 
         RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "-", "y"}], ",", "0", ",", "1"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "-", "y"}], ",", "1", ",", "0"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "-", "y"}], ",", "1", ",", "z5"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "-", "y"}], ",", "z5", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z5"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "z5"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9140705558291984`*^9, 3.9142237343133574`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"7f94a1f2-6bb5-4664-b71e-7926cd52bf54"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"126", ",", "345"}]], 
  TraditionalForm]],ExpressionUUID->"b2357a43-2ecc-4c9b-bdfc-df2bc55834dd"]], \
"Subsubsection",
 CellChangeTimes->{
  3.91406999581406*^9, {3.914070030160448*^9, 3.9140700337915635`*^9}, {
   3.9156830414052186`*^9, 
   3.915683042553046*^9}},ExpressionUUID->"824f185a-83a6-4743-8047-\
ed8d72145f7d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B42.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vay4 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9140702316866417`*^9, 3.914070258068674*^9}, 
   3.914070319356949*^9, {3.914070566108492*^9, 3.9140705967771983`*^9}, {
   3.9142237574629116`*^9, 3.914223775857782*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"e8cfba34-ac78-450d-ad03-549a5a07ad74"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"y", " ", "z2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z5"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "y", "+", "z5"}], ")"}]}]], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", 
          RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"1", "-", "z2"}], ",", "0"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"1", "-", "z2"}], ",", "1"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "z2"}], ",", "0", ",", "1"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "z2"}], ",", "1", ",", "0"}], "}"}]}], "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z2"}], ",", "1", ",", "1"}], "}"}]}], "]"}]}], 
      "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z2"}], ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z2"}], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z2", ",", 
            RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z2", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z2", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z5", ",", 
            RowBox[{"{", "z2", "}"}]}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z2"}], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z2", ",", 
            RowBox[{"{", "0", "}"}]}], "]"}]}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", 
           RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "z2"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1", "-", "y"}], ",", "z2"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z2", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z2", ",", 
          RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "0", ",", "1"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "0", ",", 
          RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "1", ",", "0"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.9140702354681487`*^9, 3.914070258440337*^9}, 
   3.9140703215364647`*^9, {3.914070587140092*^9, 3.9140705990716963`*^9}, 
   3.9142237811385336`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"8ba266d9-9bec-4d91-82c1-e7a8dc5a2324"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"134", ",", "256"}]], 
  TraditionalForm]],ExpressionUUID->"1be6fb65-d215-4b1b-9939-961c62b7424a"]], \
"Subsubsection",
 CellChangeTimes->{
  3.914070002435195*^9, {3.9140700394682612`*^9, 3.914070044096467*^9}, {
   3.915683044475075*^9, 
   3.915683044607222*^9}},ExpressionUUID->"84ecc7f0-5f69-4d46-8d12-\
0d37bd5496c5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B52.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vay5 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9140702458420167`*^9, 3.9140702484915285`*^9}, {
  3.9140706328378544`*^9, 3.914070641141852*^9}, {3.914223789772688*^9, 
  3.9142237970081477`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"3ab28b6b-49cb-422e-a51d-b63353fe2186"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y", " ", 
     RowBox[{"(", 
      RowBox[{"z2", "-", "z5"}], ")"}]}]], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "z2"}], ",", "0", ",", 
          RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "z2"}], ",", "1", ",", 
          RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "z2"}], ",", 
          RowBox[{"1", "-", "z5"}], ",", "0"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "z2"}], ",", 
          RowBox[{"1", "-", "z5"}], ",", "1"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "z5"}], ",", "0", ",", 
          RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "z5"}], ",", "1", ",", 
          RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "z5"}], ",", 
          RowBox[{"1", "-", "z2"}], ",", "0"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "z5"}], ",", 
          RowBox[{"1", "-", "z2"}], ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z5"}], ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z5"}], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z5"}], ",", 
           RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z5"}], ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z5"}], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z5"}], ",", 
           RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z2", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z2"}], ",", 
           RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z5"}], ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z5"}], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z2"}], ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "z2", "}"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z2"}], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z2", ",", 
            RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z5", ",", 
            RowBox[{"{", "z2", "}"}]}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z5"}], "}"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.9140702497942057`*^9, 3.914070645354848*^9, 
  3.914223801407285*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"16583a8d-4e04-4029-8562-8afb21a86f1d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"135", ",", "246"}]], 
  TraditionalForm]],ExpressionUUID->"f3db1f1b-ee9d-4504-ac69-6bba95a3f1f3"]], \
"Subsubsection",
 CellChangeTimes->{
  3.9140700050705943`*^9, {3.91407005269062*^9, 3.9140700557269554`*^9}, {
   3.9156830467218304`*^9, 
   3.915683046854089*^9}},ExpressionUUID->"0d568ee6-f9f8-4ab9-b2c6-\
6fce5e5751f0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B62.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vay6 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9140706621489882`*^9, 3.9140706646029344`*^9}, {
  3.9142238148667545`*^9, 3.9142238194752274`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"05b3b6fe-1956-4b9c-a97d-1097e04e44a5"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z5"}], ")"}], " ", "z5"}]], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "z2"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "z2"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", "0", "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z5", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "-", "y"}], ",", "0", ",", "z2"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "-", "y"}], ",", "1", ",", "z2"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "-", "y"}], ",", "z2", ",", "0"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "-", "y"}], ",", "z2", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"z2", ",", "0", ",", 
         RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"z2", ",", "1", ",", 
         RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"z2", ",", 
         RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z5", ",", 
       RowBox[{"{", 
        RowBox[{"z2", ",", 
         RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.9140706674016523`*^9, {3.914223821905493*^9, 3.9142238272149715`*^9}},
 CellLabel->"Out[15]=",ExpressionUUID->"a4ddf220-aac6-4cd6-b116-f5acc2c3ad60"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"136", ",", "245"}]], 
  TraditionalForm]],ExpressionUUID->"b2e0fb74-ddac-446d-b08b-d8cc2f91bbc7"]], \
"Subsubsection",
 CellChangeTimes->{
  3.9140700067228403`*^9, {3.9140700681658897`*^9, 3.9140700728385673`*^9}, {
   3.9156830483517437`*^9, 
   3.915683048488238*^9}},ExpressionUUID->"c1560014-e8fe-4c11-a939-\
9d9a89c87f4a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B72.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vay7 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.914070672691925*^9, 3.914070674444192*^9}, {
  3.9142238545097256`*^9, 3.914223861874382*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"6c1f29c7-e672-4bf3-8011-47b9b95bc6ed"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", 
            RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"1", "-", "z5"}], ",", "1"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", 
            RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"1", "-", "z5"}], ",", "0"}], "}"}]}], "]"}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Hlog", "[", 
             RowBox[{"z2", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], ")"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", 
            RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "z5"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "z5", ",", "1"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", 
            RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "z5"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "z5", ",", "0"}], "}"}]}], "]"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Hlog", "[", 
            RowBox[{"y", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], "+", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "z5"}], "}"}]}], "]"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", "1", "}"}]}], "]"}], "+", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z5", ",", 
             RowBox[{"{", "0", "}"}]}], "]"}], "-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z5", ",", 
             RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Hlog", "[", 
            RowBox[{"y", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], "+", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "z5"}], "}"}]}], "]"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Hlog", "[", 
            RowBox[{"y", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Hlog", "[", 
             RowBox[{"y", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Hlog", "[", 
             RowBox[{"z5", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z5", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z5", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z5", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z5", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Hlog", "[", 
             RowBox[{"z5", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "]"}]}], ")"}]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y", "+", "z5"}], ")"}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.914070678954089*^9, 3.9142238662702312`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"ad096459-e6a5-4dbb-9dfb-22f4661d4c0c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"156", ",", "234"}]], 
  TraditionalForm]],ExpressionUUID->"d198e336-bb0a-4337-b994-ff25ab3d1eba"]], \
"Subsubsection",
 CellChangeTimes->{
  3.9140700082084045`*^9, {3.914070079527264*^9, 3.91407008428065*^9}, {
   3.91568304986675*^9, 
   3.9156830500091457`*^9}},ExpressionUUID->"11a4d863-51c0-4b89-b8ea-\
38738631bc47"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B82.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vay8 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.914070684720789*^9, 3.9140706870492415`*^9}, {
  3.9142238743586674`*^9, 3.914223879704314*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"9eb4828a-2598-4540-85e6-add9959f7ad7"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", "z5"}]], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", 
          RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"1", "-", "z5"}], ",", "0"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"1", "-", "z5"}], ",", "1"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "z5"}], ",", "0", ",", "1"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "z5"}], ",", "1", ",", "0"}], "}"}]}], "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z5"}], ",", "1", ",", "1"}], "}"}]}], "]"}]}], 
      "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z5"}], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "z5", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "z5"}], "}"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "z5"}], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"z5", ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "z5"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1", "-", "y"}], ",", "z5"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z5", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z5", ",", 
          RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "0", ",", "1"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "0", ",", 
          RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", "1", ",", "0"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z5", ",", 
          RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z5"}], ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z5"}], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"z5", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"z5", ",", 
           RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z2", ",", 
            RowBox[{"{", "z5", "}"}]}], "]"}]}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "z5", "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z5", ",", 
            RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z5", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.914070706017681*^9, 3.9142238829430776`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"7006c042-2cce-44f9-85d2-05bae9c579c7"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"146", ",", "235"}]], 
  TraditionalForm]],ExpressionUUID->"67e92b92-1162-4832-8a5b-e5080ef3a21d"]], \
"Subsubsection",
 CellChangeTimes->{
  3.9140700142912283`*^9, {3.9140700911936197`*^9, 3.9140700949575243`*^9}, {
   3.9156830512265854`*^9, 
   3.915683051372201*^9}},ExpressionUUID->"8f448eea-0dd2-41d8-a233-\
ac2a2c11a24b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B92.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vay9 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9140707137469587`*^9, 3.914070715563775*^9}, {
  3.9142238886487045`*^9, 3.9142239102026644`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"041c453e-7148-4361-94dd-0b7b0e02d347"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Hlog", "[", 
             RowBox[{"z2", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Hlog", "[", 
             RowBox[{"z2", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", 
            RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
        "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "-", "y"}], ",", "0", ",", "1"}], "}"}]}], "]"}], 
        "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "-", "y"}], ",", "1", ",", "0"}], "}"}]}], "]"}], 
        "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", 
              RowBox[{"1", "-", "y"}], "}"}]}], "]"}], "-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z5", ",", 
             RowBox[{"{", 
              RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", 
              RowBox[{"1", "-", "y"}], "}"}]}], "]"}], "-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z5", ",", 
             RowBox[{"{", 
              RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Hlog", "[", 
             RowBox[{"z2", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "+", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z5", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z5", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"Hlog", "[", 
             RowBox[{"y", ",", 
              RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", "0", "}"}]}], "]"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "z2"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", 
            RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"1", "-", "y"}], ",", "z2"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "z2", ",", 
            RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "-", "y"}], ",", "0", ",", "1"}], "}"}]}], "]"}], 
        "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "-", "y"}], ",", "0", ",", "z2"}], "}"}]}], "]"}], 
        "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "-", "y"}], ",", "1", ",", "0"}], "}"}]}], "]"}], 
        "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "-", "y"}], ",", "z2", ",", "0"}], "}"}]}], "]"}]}], 
       ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "z5"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z5"}], ")"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.914070719870798*^9, {3.9142238942105255`*^9, 3.9142239206763515`*^9}},
 CellLabel->"Out[20]=",ExpressionUUID->"d0e89807-b4c4-49c5-9f01-9a338bccb63a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"145", ",", "236"}]], 
  TraditionalForm]],ExpressionUUID->"0213b860-e824-45d3-a9a6-e61a389df418"]], \
"Subsubsection",
 CellChangeTimes->{
  3.9140700161168194`*^9, {3.9140701019883685`*^9, 3.914070104106642*^9}, {
   3.9156830542135587`*^9, 
   3.9156830543784523`*^9}},ExpressionUUID->"93d52d24-c210-4610-830b-\
b5d2b28cbac9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B102.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vay10 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.914070728090598*^9, 3.9140707306980605`*^9}, {
  3.914223901240055*^9, 3.914223928028453*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"6d2235fa-d5e8-4bf5-b297-588b72d8899f"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "z2"}], ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "z2"}], ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Hlog", "[", 
            RowBox[{"y", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "+", 
           RowBox[{"Hlog", "[", 
            RowBox[{"y", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "z2"}], ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Hlog", "[", 
             RowBox[{"z5", ",", 
              RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z5", ",", 
             RowBox[{"{", "z2", "}"}]}], "]"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Hlog", "[", 
            RowBox[{"z5", ",", 
             RowBox[{"{", 
              RowBox[{"z2", ",", "1"}], "}"}]}], "]"}], "-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z5", ",", 
             RowBox[{"{", 
              RowBox[{"z2", ",", 
               RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"z2", ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "z2"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"1", "-", "y"}], ",", "z2"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "z2", ",", "0"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "z2", ",", 
            RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", 
           RowBox[{"z2", ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", 
           RowBox[{"z2", ",", "1", ",", "0"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", 
           RowBox[{"z2", ",", "1", ",", 
            RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z5", ",", 
          RowBox[{"{", 
           RowBox[{"z2", ",", 
            RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}]}], ")"}]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", "z5", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y", "+", "z5"}], ")"}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.914070733548046*^9, 3.914223931029873*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"2b824b97-cf42-4e1e-aa4e-f45af083995d"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\[ScriptCapitalP] integrals", "Subsection",
 CellChangeTimes->{{3.91422396102532*^9, 3.914223971230008*^9}, {
  3.915683174903977*^9, 
  3.915683175051796*^9}},ExpressionUUID->"7fa888a6-f2c9-44e6-bc79-\
f4afd02129dc"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalP]", 
   RowBox[{"1", ",", "23", ",", "456"}]], 
  TraditionalForm]],ExpressionUUID->"e0b8eaa5-2149-4ada-95c9-16e4aebf916b"]], \
"Subsubsection",
 CellChangeTimes->{{3.9142239852883167`*^9, 3.914223990370762*^9}, {
  3.91568317782621*^9, 
  3.9156831780121193`*^9}},ExpressionUUID->"c86329bd-a9fa-426c-bafd-\
c9a2bf21930d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<Pi2.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vay :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.914224008843195*^9, 3.914224021755528*^9}, 
   3.914224075501403*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"ec5523d6-259c-4a5b-9b79-04f52053eaad"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", 
             RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", 
             RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}]}], "-", 
        RowBox[{"z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "z2"}], ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "z2"}], ",", 
             RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "z5"}], ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "z5"}], ",", 
             RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}]}], "-", 
        RowBox[{"z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", 
             RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}]}], "-", 
        RowBox[{"z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", 
             RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}]}], "+", 
        RowBox[{"z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"1", "-", "z2"}], ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"1", "-", "z2"}], ",", 
             RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"1", "-", "z5"}], ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"1", "-", "z5"}], ",", 
             RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}]}], "+", 
        RowBox[{"z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "z2"}], ",", "0", ",", "1"}], "}"}]}], "]"}]}],
         "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "z2"}], ",", "0", ",", 
             RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}]}], "+", 
        RowBox[{"z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "z2"}], ",", "1", ",", "0"}], "}"}]}], "]"}]}],
         "-", 
        RowBox[{"2", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "z2"}], ",", "1", ",", "1"}], "}"}]}], "]"}]}],
         "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "z2"}], ",", "1", ",", 
             RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "z2"}], ",", 
             RowBox[{"1", "-", "z5"}], ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "z2"}], ",", 
             RowBox[{"1", "-", "z5"}], ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", "z5", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
        RowBox[{"z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", "z5", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "z2"}], ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "z2"}], ",", 
             RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
        RowBox[{"z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{"z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "z2"}], ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "z2"}], ",", 
             RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", "z5", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", "z5", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", "z5", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", "z5", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", "z5", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", "z5", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", "z5", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", "z5", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", "z5", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", "z5", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", "z5", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", "z5", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "z2"}], ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "z2"}], ",", 
             RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "z2"}], ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "z2"}], ",", 
             RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", 
           RowBox[{"2", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", 
           RowBox[{"2", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", 
           RowBox[{"2", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", 
           RowBox[{"2", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"z2", " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"z2", " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"z2", " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"z2", " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "z2"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"z2", " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "z2"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"z2", " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "z2", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "z2", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"z2", " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "z2"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "z2"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"z2", " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "z2", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "z2", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"z2", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", 
           RowBox[{"2", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"z2", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", 
           RowBox[{"2", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"z2", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"z2", ",", "1", ",", "1"}], "}"}]}], "]"}]}]}], ")"}]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", "z2", " ", "z5", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y", "+", "z5"}], ")"}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.914224062311228*^9, 3.914224084684699*^9}},
 CellLabel->"Out[23]=",ExpressionUUID->"76610213-dec3-468a-b340-7c1152c3b2cb"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\[ScriptCapitalT] integrals", "Subsection",
 CellChangeTimes->{{3.914224109767706*^9, 3.9142241122145023`*^9}, {
  3.9156832247673535`*^9, 
  3.915683224890025*^9}},ExpressionUUID->"a25d6dd3-0791-46a1-b143-\
68c3ce3b56dc"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalT]", 
   RowBox[{"16", ",", "23", ",", "45"}]], 
  TraditionalForm]],ExpressionUUID->"6bb610d9-0e24-4043-8d35-a07b697dac64"]], \
"Subsubsection",
 CellChangeTimes->{{3.9142241143835697`*^9, 3.914224117500537*^9}, {
  3.915683237838219*^9, 
  3.915683237994574*^9}},ExpressionUUID->"b05c1d63-7b88-49ce-a87a-\
d07954953075"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<D2.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vdy :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.914224122430721*^9, 3.9142241437538834`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"93950e9b-6433-4537-ad12-0c7be631ad17"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "y", " ", 
         SuperscriptBox["z2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", 
             RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "z5"}], ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", 
         SuperscriptBox["z2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", 
             RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", 
         SuperscriptBox["z2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"1", "-", "z5"}], ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "z5"}], ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "z5"}], ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "z5", "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "z5", "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "z5", "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "z5", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "z5", "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "z5"}], ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "z5", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "z5"}], ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "z5", "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", "y", " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", "y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"z5", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"z5", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"z5", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"z5", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", "y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"z5", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"z5", ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"z5", ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "z5"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "z5"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "z5", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "z5", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
        "-", 
        RowBox[{"y", " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
        "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "0", ",", "z5"}], "}"}]}], "]"}]}],
         "-", 
        RowBox[{"y", " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "1", ",", "0"}], "}"}]}], "]"}]}], 
        "+", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "1", ",", "z5"}], "}"}]}], "]"}]}],
         "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "z5", ",", "0"}], "}"}]}], "]"}]}],
         "+", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "z5", ",", "1"}], "}"}]}], "]"}]}],
         "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"z5", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"z5", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"z5", ",", "0", ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"z5", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"z5", ",", "1", ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"z5", ",", 
             RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"z5", ",", 
             RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "z5"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "z5"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"z5", ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", "y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"z5", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"1", "-", "z5"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z5"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "z5"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "z5"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"z5", ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", "y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"z5", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "y"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["y", "3"], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z2"}], ")"}]}], "-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z2"}], ")"}], "2"], "+", 
           RowBox[{"y", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"5", " ", "z2"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["z2", "2"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "y"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["y", "3"], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z2"}], ")"}]}], "-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z2"}], ")"}], "2"], "+", 
           RowBox[{"y", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"5", " ", "z2"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["z2", "2"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", "y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", "y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", "y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "z5", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox["z2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox["z2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", "y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", "y", " ", 
         SuperscriptBox["z2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "z5"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"3", " ", "y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", "z5", " ", 
         RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", "z2", " ", "z5", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y", "+", "z5"}], ")"}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.914224155159136*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"9b8be85c-0cf5-4e3a-9eaf-6b0e38132b44"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["z", "2"], ",", 
   RowBox[{
    SubscriptBox["z", "4"], "->", 
    RowBox[{
     RowBox[{"0", "  ", "and", " ", 
      SubscriptBox["z", "5"]}], "->", 
     RowBox[{"\[Infinity]", " ", 
      RowBox[{"(", 
       RowBox[{"w", "->", "0"}], ")"}]}]}]}]}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"1167bf39-88c8-4467-ba3b-2b0952226606"]], \
"Section",
 CellChangeTimes->{{3.9142244267925777`*^9, 3.9142244708753653`*^9}, {
  3.914224541240949*^9, 
  3.9142245466114445`*^9}},ExpressionUUID->"add1c39d-7cad-4a25-a2b1-\
5865ad79ae0a"],

Cell[CellGroupData[{

Cell["\[ScriptCapitalB] integrals", "Subsection",
 CellChangeTimes->{{3.9142244949842105`*^9, 3.9142244970134473`*^9}, {
  3.915683060351265*^9, 
  3.915683060463729*^9}},ExpressionUUID->"f0ec9895-f77a-4423-9d9a-\
6de348d476ad"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"123", ",", "456"}]], 
  TraditionalForm]],ExpressionUUID->"147b1591-21ed-4c41-a55a-fa35042f6889"]], \
"Subsubsection",
 CellChangeTimes->{
  3.9140701309481153`*^9, {3.9140701614669747`*^9, 3.9140701654124613`*^9}, {
   3.915683062906229*^9, 
   3.915683063071519*^9}},ExpressionUUID->"ec264090-013f-475c-89d4-\
188f59f0e73c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B13.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vaw1 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9140703760946903`*^9, 3.9140703768735647`*^9}, {
  3.914070407493353*^9, 3.9140704111971264`*^9}, {3.9140704635926943`*^9, 
  3.914070483863598*^9}, {3.9142236389129925`*^9, 3.914223666985408*^9}, {
  3.914224551099553*^9, 3.914224554823583*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"e8590a9c-7ac7-4997-a9c4-02e841e0314a"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", "z2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"w", " ", "z4"}]}], ")"}]}]], 
   RowBox[{"2", " ", "w", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"z4", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"z4", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "0", ",", "z4"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "1", ",", "z4"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "z4", ",", "0"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "z4", ",", "1"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "0", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", 
          FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", 
          FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "z4"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "z4"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z2", ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"z4", ",", "0"}], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"z4", ",", "1"}], "}"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z2", ",", 
            RowBox[{"{", 
             FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "z4", "}"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.9140701363497567`*^9, 3.914070378323024*^9, 3.9140704139654255`*^9, {
   3.9140704709415503`*^9, 3.9140704876175294`*^9}, {3.9142236467271967`*^9, 
   3.9142236732173595`*^9}, 3.914224558459239*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"bc45f8bd-baec-4482-a293-9929e29e106e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"124", ",", "356"}]], 
  TraditionalForm]],ExpressionUUID->"60db4753-3475-43a9-9e7a-02bf03002255"]], \
"Subsubsection",
 CellChangeTimes->{{3.9140684343532906`*^9, 3.9140684616310806`*^9}, {
  3.9156830650468445`*^9, 
  3.9156830652225246`*^9}},ExpressionUUID->"1b7f065f-ec79-4563-88c4-\
545614abe77e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B23.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vaw2 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9140685209260025`*^9, 3.9140686495960565`*^9}, {
  3.9140687327176676`*^9, 3.914068780437368*^9}, {3.914068948113356*^9, 
  3.9140690276614933`*^9}, {3.914069060351387*^9, 3.914069135165738*^9}, {
  3.9140691722687454`*^9, 3.9140691954860754`*^9}, {3.914069525305572*^9, 
  3.9140695643798227`*^9}, {3.914069602598425*^9, 3.914069602752283*^9}, {
  3.9140698164743814`*^9, 3.914069842588087*^9}, {3.9140705045754414`*^9, 
  3.9140705166575565`*^9}, {3.9142236916145487`*^9, 3.914223710842654*^9}, {
  3.9142245689857054`*^9, 3.9142245811969533`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"ecd5cbd5-97cc-48c6-9665-7788b9d02e00"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z2", " ", 
     RowBox[{"(", 
      RowBox[{"z2", "-", "z4"}], ")"}], " ", "z4"}]], 
   RowBox[{"2", " ", "w", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"], ",", "z4"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z4", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "1", ",", "0"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "1", ",", "z4"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "z4", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "z4"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z2", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z2", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "z4"}], "}"}]}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z2", ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z2", ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "w"], ",", "z4"}], "}"}]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Hlog", "[", 
             RowBox[{"z2", ",", 
              RowBox[{"{", "1", "}"}]}], "]"}], "-", 
            RowBox[{"Hlog", "[", 
             RowBox[{"z2", ",", 
              RowBox[{"{", 
               FractionBox["1", "w"], "}"}]}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Hlog", "[", 
              RowBox[{"z4", ",", 
               RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
            RowBox[{"Hlog", "[", 
             RowBox[{"z4", ",", 
              RowBox[{"{", "1", "}"}]}], "]"}], "-", 
            RowBox[{"Hlog", "[", 
             RowBox[{"z4", ",", 
              RowBox[{"{", 
               FractionBox["1", "w"], "}"}]}], "]"}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z2", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "z4"}], "}"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z2", ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z2", ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "w"], ",", "z4"}], "}"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Hlog", "[", 
           RowBox[{"z2", ",", 
            RowBox[{"{", 
             FractionBox["1", "w"], "}"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"Hlog", "[", 
              RowBox[{"z4", ",", 
               RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
            RowBox[{"Hlog", "[", 
             RowBox[{"z4", ",", 
              RowBox[{"{", 
               FractionBox["1", "w"], "}"}]}], "]"}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "w"]}], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             FractionBox["1", "w"]}], "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z4", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             FractionBox["1", "w"]}], "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.914069196445073*^9, {3.914069523629681*^9, 3.9140695651740627`*^9}, 
   3.914069604312271*^9, {3.9140698110835247`*^9, 3.914069843345578*^9}, 
   3.9140705178514085`*^9, {3.9142237007315197`*^9, 3.914223711891039*^9}, 
   3.914224583352892*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"356df008-fc16-4550-9128-f48e200ba80f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"125", ",", "346"}]], 
  TraditionalForm]],ExpressionUUID->"16da7d21-3c33-452e-958f-83bf342deeb1"]], \
"Subsubsection",
 CellChangeTimes->{{3.9140699510204167`*^9, 3.9140699847949686`*^9}, {
  3.915683066607891*^9, 
  3.9156830667239475`*^9}},ExpressionUUID->"cf47dced-022b-4e10-ae89-\
a0b7a2308437"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B33.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vaw3 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.914070199508286*^9, 3.9140702048082457`*^9}, {
  3.9140705325146217`*^9, 3.9140705552653713`*^9}, {3.914223725447308*^9, 
  3.914223732170457*^9}, {3.91422458834016*^9, 3.9142245926074495`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"c84d3a8c-3d18-4236-92cc-3e822c941fd2"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"z2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z4"}], ")"}]}]], 
  RowBox[{"2", " ", 
   SuperscriptBox["w", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"z4", ",", "1"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"z4", ",", 
            FractionBox["1", "w"]}], "}"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"z4", ",", 
            FractionBox["1", "w"]}], "}"}]}], "]"}]}], ")"}]}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "z4"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         FractionBox["1", "w"], ",", "z4"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "z4", ",", "0"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "z4", ",", 
         FractionBox["1", "w"]}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"z4", ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"z4", ",", "1", ",", "0"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"z4", ",", "1", ",", 
         FractionBox["1", "w"]}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"z4", ",", 
         FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            FractionBox["1", "w"]}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "z4"}], "}"}]}], "]"}]}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         FractionBox["1", "w"], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         FractionBox["1", "w"], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z4"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", "z4", "}"}]}], "]"}]}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.9140705558291984`*^9, 3.9142237343133574`*^9, 
  3.914224594436776*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"5a2299d9-7364-4f10-8af5-2ffb3036f7a9"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"126", ",", "345"}]], 
  TraditionalForm]],ExpressionUUID->"ca7ce3c5-9297-4a0d-890f-42d559d4b822"]], \
"Subsubsection",
 CellChangeTimes->{
  3.91406999581406*^9, {3.914070030160448*^9, 3.9140700337915635`*^9}, {
   3.9156830683080425`*^9, 
   3.915683068440017*^9}},ExpressionUUID->"8f9a6fd8-11d1-46ef-a1f8-\
ccfaa7df81ee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B43.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vaw4 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9140702316866417`*^9, 3.914070258068674*^9}, 
   3.914070319356949*^9, {3.914070566108492*^9, 3.9140705967771983`*^9}, {
   3.9142237574629116`*^9, 3.914223775857782*^9}, {3.914224603844388*^9, 
   3.9142246082815714`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"055fe79a-5a37-4648-849e-799a2e181da0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"2", " ", 
    SuperscriptBox["w", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["1", "z2"]}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "z2"], ",", 
          FractionBox["1", "z4"]}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "z4"], ",", 
          FractionBox["1", "z2"]}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", "0", ",", 
          FractionBox["1", "z4"]}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", "1", ",", "0"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", 
          FractionBox["1", "z4"], ",", "0"}], "}"}]}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "z2"], ",", 
           FractionBox["1", "z4"]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z2", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "z2"], ",", 
           FractionBox["1", "z4"]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", "z2", "}"}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "z4"]}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", "z2", "}"}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "z2"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z2", ",", "1"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "0", ",", "1"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "1", ",", "0"}], "}"}]}], "]"}]}], ")"}]}], ")"}],
   "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "z2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"w", " ", "z4"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9140702354681487`*^9, 3.914070258440337*^9}, 
   3.9140703215364647`*^9, {3.914070587140092*^9, 3.9140705990716963`*^9}, 
   3.9142237811385336`*^9, 3.914224610662176*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"29f5fdd1-6d9e-46a6-8bb3-270eb1443b82"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"134", ",", "256"}]], 
  TraditionalForm]],ExpressionUUID->"d4746247-bf37-4bb7-9610-2994558ccd54"]], \
"Subsubsection",
 CellChangeTimes->{
  3.914070002435195*^9, {3.9140700394682612`*^9, 3.914070044096467*^9}, {
   3.915683069721473*^9, 
   3.915683069882741*^9}},ExpressionUUID->"d62bf5f0-6266-4f47-8048-\
56072e9f71cf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B53.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vaw5 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9140702458420167`*^9, 3.9140702484915285`*^9}, {
  3.9140706328378544`*^9, 3.914070641141852*^9}, {3.914223789772688*^9, 
  3.9142237970081477`*^9}, {3.9142246192293215`*^9, 3.9142246230700064`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"837cf102-cf86-4483-b73a-33d1cfde8561"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", "z4"}]], 
   RowBox[{"2", " ", "w", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], ")"}]}], 
      "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "0", ",", "z2"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "1", ",", "z2"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "z2", ",", "0"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "z2", ",", "1"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "0", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.9140702497942057`*^9, 3.914070645354848*^9, 
  3.914223801407285*^9, 3.9142246244837694`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"18fcf4c2-bbc0-411f-bc1a-9cbafe62278b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"135", ",", "246"}]], 
  TraditionalForm]],ExpressionUUID->"7252cfe5-cf67-4bd3-848f-12ac4e79291f"]], \
"Subsubsection",
 CellChangeTimes->{
  3.9140700050705943`*^9, {3.91407005269062*^9, 3.9140700557269554`*^9}, {
   3.91568307246836*^9, 
   3.9156830726136103`*^9}},ExpressionUUID->"f01b3057-10ed-43e6-a4a2-\
e6b40484887e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B63.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vaw6 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9140706621489882`*^9, 3.9140706646029344`*^9}, {
  3.9142238148667545`*^9, 3.9142238194752274`*^9}, {3.9142246340090165`*^9, 
  3.9142246379921303`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"92610df9-3cd1-4ba3-bfcc-36d404c05205"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"z2", "-", "z4"}], ")"}]}]], 
  RowBox[{"2", " ", 
   SuperscriptBox["w", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Hlog", "[", 
      RowBox[{"w", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", 
         FractionBox["1", "z2"]}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"w", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", 
         FractionBox["1", "z4"]}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"w", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"w", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["1", "z4"], ",", "1"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"w", ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "z2"], ",", "0", ",", "1"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"w", ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "z2"], ",", "1", ",", "0"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"w", ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "z2"], ",", "1", ",", 
         FractionBox["1", "z4"]}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"w", ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "z2"], ",", 
         FractionBox["1", "z4"], ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"w", ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "z4"], ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"w", ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "z4"], ",", "1", ",", "0"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"w", ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "z4"], ",", "1", ",", 
         FractionBox["1", "z2"]}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"w", ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "z4"], ",", 
         FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", "0", "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z4"], ",", 
          FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           FractionBox["1", "z2"], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           FractionBox["1", "z4"], "}"}]}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "z4"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "z4"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"z4", ",", "0"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"z4", ",", "1"}], "}"}]}], "]"}]}], ")"}]}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "z4"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "z4", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "z4"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "z4", ",", "0"}], "}"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z4"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z4"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z4"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z4"], ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", "z4", "}"}]}], "]"}], "+", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z4", ",", 
             RowBox[{"{", "0", "}"}]}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            FractionBox["1", "z4"]}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "z2"], ",", 
            FractionBox["1", "z4"]}], "}"}]}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", "0", "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z4"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z4"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z4"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", "z4", "}"}]}], "]"}], "+", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z4", ",", 
             RowBox[{"{", "0", "}"}]}], "]"}]}], ")"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z4", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z4"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z4"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           FractionBox["1", "z2"], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           FractionBox["1", "z4"], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z4", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z4", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.9140706674016523`*^9, {3.914223821905493*^9, 3.9142238272149715`*^9}, 
   3.9142246432284145`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"1949b88f-8354-4e2e-b443-6a6c08b9c8de"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"136", ",", "245"}]], 
  TraditionalForm]],ExpressionUUID->"02bf857e-2274-4659-9765-39e0899e145f"]], \
"Subsubsection",
 CellChangeTimes->{
  3.9140700067228403`*^9, {3.9140700681658897`*^9, 3.9140700728385673`*^9}, {
   3.915683074150786*^9, 
   3.915683074305678*^9}},ExpressionUUID->"5b6165a5-2c80-48f3-9e40-\
9fa72dd91137"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B73.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vaw7 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.914070672691925*^9, 3.914070674444192*^9}, {
  3.9142238545097256`*^9, 3.914223861874382*^9}, {3.9142246493604245`*^9, 
  3.914224653201215*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"3af1ff91-de31-403b-a6f8-c664a8feafe5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"2", " ", 
    SuperscriptBox["w", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "z4"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z4", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "z4"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z4", ",", "0"}], "}"}]}], "]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "z4"}], "}"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z2", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "z4"}], "}"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "w"]}], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "w"]}], "}"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z4", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "w"]}], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             FractionBox["1", "w"]}], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "w"]}], "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             FractionBox["1", "w"]}], "}"}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], ")"}]}], ")"}],
   "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"z2", "-", "z4"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"w", " ", "z4"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.914070678954089*^9, 3.9142238662702312`*^9, 
  3.914224655401947*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"f27880b0-60df-4ce8-bc5c-718316b6e5da"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"156", ",", "234"}]], 
  TraditionalForm]],ExpressionUUID->"ea7069f3-0fc4-42a1-a66b-f20dbcce753e"]], \
"Subsubsection",
 CellChangeTimes->{
  3.9140700082084045`*^9, {3.914070079527264*^9, 3.91407008428065*^9}, {
   3.9156830759041576`*^9, 
   3.9156830760661044`*^9}},ExpressionUUID->"f48b1bae-7735-401e-acba-\
f6a29112097b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B83.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vaw8 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.914070684720789*^9, 3.9140706870492415`*^9}, {
  3.9142238743586674`*^9, 3.914223879704314*^9}, {3.914224659814234*^9, 
  3.9142246633247375`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"b7563a13-69c0-4dfa-8ee5-dac704cc736e"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"z2", "-", "z4"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z4"}], ")"}]}]], 
   RowBox[{"2", " ", "w", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z2", ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "w"], ",", "z4"}], "}"}]}], "]"}]}], ")"}]}], 
      "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"], ",", "z4"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z4", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "0", ",", "z4"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "1", ",", "0"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "z4", ",", "0"}], "}"}]}], "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "z4"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            FractionBox["1", "w"], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            FractionBox["1", "w"], "}"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            FractionBox["1", "w"], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            FractionBox["1", "w"], "}"}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z4"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "w"]}], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "w"]}], "}"}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "1", ",", "0"}], "}"}]}], "]"}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.914070706017681*^9, 3.9142238829430776`*^9, 
  3.9142246651901145`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"dd421e62-960d-4a43-9aab-f58fe959ceed"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"146", ",", "235"}]], 
  TraditionalForm]],ExpressionUUID->"a2c2b74c-c699-4155-9079-b53ef48cadca"]], \
"Subsubsection",
 CellChangeTimes->{
  3.9140700142912283`*^9, {3.9140700911936197`*^9, 3.9140700949575243`*^9}, {
   3.915683078956846*^9, 
   3.915683079111614*^9}},ExpressionUUID->"4d342ea6-9dbc-4f4c-aaac-\
bcc175c40ed9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B93.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vaw9 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9140707137469587`*^9, 3.914070715563775*^9}, {
  3.9142238886487045`*^9, 3.9142239102026644`*^9}, {3.914224668694321*^9, 
  3.9142246723261814`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"6072fd98-adbd-4bae-a564-a83a98e1ebc1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"2", " ", 
    SuperscriptBox["w", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["1", "z4"]}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "z2"], ",", 
          FractionBox["1", "z4"]}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "z4"], ",", "1"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "z4"], ",", 
          FractionBox["1", "z2"]}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z4"], ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z4"], ",", "0", ",", 
          FractionBox["1", "z2"]}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z4"], ",", "1", ",", "0"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z4"], ",", 
          FractionBox["1", "z2"], ",", "0"}], "}"}]}], "]"}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z4"], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "z4"}], "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"z4", ",", "0"}], "}"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "z4"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z4", ",", "1"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "0", ",", "1"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"z4", ",", "1", ",", "0"}], "}"}]}], "]"}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "z4"], ",", 
           FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z4", ",", 
            RowBox[{"{", "0", "}"}]}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "z4", "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "z4"], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z4"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"z4", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "z4"]}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "z4", "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z4"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z4"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z4"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            FractionBox["1", "z4"], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "z4", "}"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], ")"}]}], 
   ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"w", " ", "z2"}]}], ")"}], " ", "z4"}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.914070719870798*^9, {3.9142238942105255`*^9, 3.9142239206763515`*^9}, 
   3.914224674520407*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"0aef47a4-e07d-46ba-80e5-efff4dcbc52b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"145", ",", "236"}]], 
  TraditionalForm]],ExpressionUUID->"4ad0bb39-9a02-4f86-be88-70e86b9473af"]], \
"Subsubsection",
 CellChangeTimes->{
  3.9140700161168194`*^9, {3.9140701019883685`*^9, 3.914070104106642*^9}, {
   3.915683080501389*^9, 
   3.9156830806275096`*^9}},ExpressionUUID->"aee7c55b-d20b-49f7-b14c-\
3661007ae7a4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B103.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vaw10 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.914070728090598*^9, 3.9140707306980605`*^9}, {
  3.914223901240055*^9, 3.914223928028453*^9}, {3.914224678880457*^9, 
  3.9142246834787197`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"e51fd79d-b4ac-4f5b-b742-a0fc15cb8fde"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", "z4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"w", " ", "z4"}]}], ")"}]}]], 
   RowBox[{"2", " ", 
    SuperscriptBox["w", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["1", "z4"]}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "z2"], ",", 
          FractionBox["1", "z4"]}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "z4"], ",", "1"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "z4"], ",", 
          FractionBox["1", "z2"]}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", 
          FractionBox["1", "z4"]}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "z2"], ",", 
          FractionBox["1", "z4"]}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "z4"], ",", "0"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "z4"], ",", 
          FractionBox["1", "z2"]}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", "0", ",", 
          FractionBox["1", "z4"]}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", "1", ",", 
          FractionBox["1", "z4"]}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", 
          FractionBox["1", "z4"], ",", "0"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", 
          FractionBox["1", "z4"], ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "z2"], ",", 
           FractionBox["1", "z4"]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Hlog", "[", 
           RowBox[{"w", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "z2"], ",", 
           FractionBox["1", "z4"]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "z2"]}], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             FractionBox["1", "z2"]}], "}"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           FractionBox["1", "z4"]}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z2", ",", 
            RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", "z2", "}"}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "z4"]}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z4", ",", 
           RowBox[{"{", "z2", "}"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Hlog", "[", 
           RowBox[{"w", ",", 
            RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            FractionBox["1", "z2"], "}"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "z2"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z2", ",", "0"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "0", ",", "1"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "1", ",", "0"}], "}"}]}], "]"}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.914070733548046*^9, 3.914223931029873*^9, 
  3.9142246879344645`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"754d96a1-dc41-45f2-a9d8-26b1ebe7717f"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\[ScriptCapitalP] integrals", "Subsection",
 CellChangeTimes->{{3.91422396102532*^9, 3.914223971230008*^9}, {
  3.9156831833611765`*^9, 
  3.9156831834923515`*^9}},ExpressionUUID->"fe5b3dd8-db4b-4501-ace4-\
8aaf702d200d"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalP]", 
   RowBox[{"1", ",", "23", ",", "456"}]], 
  TraditionalForm]],ExpressionUUID->"16e0e89d-99a5-4ad2-8370-bf3a8e97e2eb"]], \
"Subsubsection",
 CellChangeTimes->{{3.9142239852883167`*^9, 3.914223990370762*^9}, {
  3.9156831878345413`*^9, 
  3.915683188023188*^9}},ExpressionUUID->"adc5714a-ab47-4540-9dbb-\
4c7b373accee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<Pi3.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vaw :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.914224008843195*^9, 3.914224021755528*^9}, 
   3.914224075501403*^9, {3.914235531197364*^9, 3.9142355348721023`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"3ecc4455-6484-4aa0-8c61-46473a3020fe"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", "z2", " ", "z4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"w", " ", "z4"}]}], ")"}]}]], 
  RowBox[{"2", " ", "w", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"w", " ", "z2"}]}], ")"}], " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", 
          FractionBox["1", "z2"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"w", " ", "z2"}]}], ")"}], " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "z2"], ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", "0", ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", "1", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", "1", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", "w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", "w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", "w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", "w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", "w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", "w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", "w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", "w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", "z2", "}"}]}], "]"}]}], "-", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z2"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", "w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", "w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", "w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", "w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", "z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", "w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", "w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z2"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", "w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", "w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", "w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", "w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", "z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", "w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", "w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", "z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", "w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", "w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "z2"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "z2"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"], ",", "z2"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"], ",", "z2"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"], ",", "z2"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"], ",", "z2"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z2", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z2", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z2", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z2", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z2", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "z2", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", "w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", "w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "z2"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "z2"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"], ",", "z2"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"], ",", "z2"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"], ",", "z2"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"], ",", "z2"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z2", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z2", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z2", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z2", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z2", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "z2", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", "w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", "w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "0", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "0", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "0", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "0", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", "1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"z2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox["z2", "2"], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"w", " ", "z2", " ", "z4", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z4", ",", 
        RowBox[{"{", 
         RowBox[{"z2", ",", 
          FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.914224062311228*^9, 3.914224084684699*^9}, 
   3.914235540558479*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"b829c570-38b0-4465-871c-64178a0c8535"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\[ScriptCapitalT] integrals", "Subsection",
 CellChangeTimes->{{3.914224109767706*^9, 3.9142241122145023`*^9}, {
  3.915683228919336*^9, 
  3.915683229040943*^9}},ExpressionUUID->"6519b7cf-1956-4d6f-9c93-\
18d011a6a7b1"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalT]", 
   RowBox[{"16", ",", "23", ",", "45"}]], 
  TraditionalForm]],ExpressionUUID->"9ddf1460-b6ca-4cc5-9947-948e9e11b844"]], \
"Subsubsection",
 CellChangeTimes->{{3.9142241143835697`*^9, 3.914224117500537*^9}, {
  3.9156832314782267`*^9, 
  3.9156832316142626`*^9}},ExpressionUUID->"a02030f8-fc9c-47c4-9f0b-\
10f2a80bc1f3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<D3.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vdw :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.914224122430721*^9, 3.9142241437538834`*^9}, {
  3.914235554686085*^9, 3.9142355745404496`*^9}, {3.914235607997732*^9, 
  3.914235608770507*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"a6519fb6-3976-4d34-8fe3-3b6b1c59ca14"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", "z2", " ", "z4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"w", " ", "z4"}]}], ")"}]}]], 
   RowBox[{"2", " ", "w", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "z2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], " ", 
       SuperscriptBox["z4", "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"z4", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"z4", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"z4", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
      RowBox[{"w", " ", "z2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "z4"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
      RowBox[{"w", " ", "z2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "z4"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"w", " ", "z2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z4", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"w", " ", "z2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z4", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "0", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "0", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "0", ",", "z4"}], "}"}]}], "]"}]}], 
      "-", 
      RowBox[{"z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "1", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "1", ",", "z4"}], "}"}]}], "]"}]}], 
      "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "z4", ",", "0"}], "}"}]}], "]"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "z4", ",", "1"}], "}"}]}], "]"}]}], 
      "-", 
      RowBox[{"2", " ", "w", " ", "z2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"z4", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"w", " ", "z2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"z4", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"z4", ",", "0", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
      RowBox[{"w", " ", "z2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"z4", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"z4", ",", "1", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"z4", ",", 
           FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"z4", ",", 
           FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"w", " ", "z2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"w", " ", "z2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z4"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "z4"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "w", " ", "z2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"z4", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "w", " ", "z2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"z4", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{"w", " ", "z2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{"w", " ", "z2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "z4"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "z4"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"z4", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"z4", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "w", " ", "z2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"w", " ", "z2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"w", " ", "z2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", "z4", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "z4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "z4", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"w", " ", 
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"w", " ", 
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
      RowBox[{"z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "w", " ", 
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "z4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z4"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z4", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.914224155159136*^9, {3.914235567333171*^9, 3.914235609133032*^9}},
 CellLabel->"Out[38]=",ExpressionUUID->"3486daa2-dbfd-4eed-aa0b-4c1b7d7b1dc8"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["z", "2"], "->", "0"}], ",", 
   RowBox[{
    SubscriptBox["z", "4"], "->", 
    RowBox[{
     RowBox[{"1", " ", 
      RowBox[{"(", 
       RowBox[{"y", "->", "0"}], ")"}], "  ", "and", " ", 
      SubscriptBox["z", "5"]}], "->", 
     RowBox[{"\[Infinity]", " ", 
      RowBox[{"(", 
       RowBox[{"w", "->", "0"}], ")"}]}]}]}]}], 
  TraditionalForm]],ExpressionUUID->"d6b5e98e-f60f-4e42-9fc7-3d0761bfc684"]], \
"Section",
 CellChangeTimes->{{3.9142244267925777`*^9, 3.9142244708753653`*^9}, {
  3.914224541240949*^9, 3.9142245466114445`*^9}, {3.914235629367182*^9, 
  3.9142356403839397`*^9}},ExpressionUUID->"703b968a-c5cb-4aeb-92fe-\
652c6a3b7dfa"],

Cell[CellGroupData[{

Cell["\[ScriptCapitalB] integrals", "Subsection",
 CellChangeTimes->{{3.9142244949842105`*^9, 3.9142244970134473`*^9}, {
  3.915683088495392*^9, 
  3.9156830886705055`*^9}},ExpressionUUID->"cf6643cf-01da-4881-b2ca-\
58e20d3aab05"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"123", ",", "456"}]], 
  TraditionalForm]],ExpressionUUID->"0c351d89-b939-464c-8e1d-fb189a82ccbc"]], \
"Subsubsection",
 CellChangeTimes->{
  3.9140701309481153`*^9, {3.9140701614669747`*^9, 3.9140701654124613`*^9}, {
   3.9156830932398176`*^9, 
   3.915683093406282*^9}},ExpressionUUID->"f032ed0c-bffb-4feb-af1c-\
4ab507c4d965"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B14.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vayw1 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9140703760946903`*^9, 3.9140703768735647`*^9}, {
  3.914070407493353*^9, 3.9140704111971264`*^9}, {3.9140704635926943`*^9, 
  3.914070483863598*^9}, {3.9142236389129925`*^9, 3.914223666985408*^9}, {
  3.914224551099553*^9, 3.914224554823583*^9}, {3.9142356490126743`*^9, 
  3.9142356558513393`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"e1db625a-7d37-4c07-8787-aafb10a87783"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"w", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", "z2"}]], 
  RowBox[{"2", " ", "w", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         FractionBox["1", "w"], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         FractionBox["1", "w"], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         FractionBox["1", "w"], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         FractionBox["1", "w"], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         FractionBox["1", "w"], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "0"}], "}"}]}], "]"}], 
      " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "1"}], "}"}]}], "]"}], 
      " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "0"}], "}"}]}], "]"}], 
      " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "1"}], "}"}]}], "]"}], 
      " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", 
          RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", 
          RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "w"], ",", "0", ",", 
         RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "w"], ",", "1", ",", 
         RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "w"], ",", 
         RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "w"], ",", 
         RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "-", "y"}], ",", "0", ",", 
         FractionBox["1", "w"]}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "-", "y"}], ",", "1", ",", 
         FractionBox["1", "w"]}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "-", "y"}], ",", 
         FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "-", "y"}], ",", 
         FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.9140701363497567`*^9, 3.914070378323024*^9, 3.9140704139654255`*^9, {
   3.9140704709415503`*^9, 3.9140704876175294`*^9}, {3.9142236467271967`*^9, 
   3.9142236732173595`*^9}, 3.914224558459239*^9, 3.9142356638697805`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"1b4a2d48-d260-4df8-97c3-f5133722d351"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"124", ",", "356"}]], 
  TraditionalForm]],ExpressionUUID->"b70a9937-9119-4fd1-b369-9c73fb608b11"]], \
"Subsubsection",
 CellChangeTimes->{{3.9140684343532906`*^9, 3.9140684616310806`*^9}, {
  3.915683095553487*^9, 
  3.9156830957194376`*^9}},ExpressionUUID->"f2717783-b9ca-4674-9f4c-\
041da3b1a092"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B24.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vayw2 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9140685209260025`*^9, 3.9140686495960565`*^9}, {
  3.9140687327176676`*^9, 3.914068780437368*^9}, {3.914068948113356*^9, 
  3.9140690276614933`*^9}, {3.914069060351387*^9, 3.914069135165738*^9}, {
  3.9140691722687454`*^9, 3.9140691954860754`*^9}, {3.914069525305572*^9, 
  3.9140695643798227`*^9}, {3.914069602598425*^9, 3.914069602752283*^9}, {
  3.9140698164743814`*^9, 3.914069842588087*^9}, {3.9140705045754414`*^9, 
  3.9140705166575565`*^9}, {3.9142236916145487`*^9, 3.914223710842654*^9}, {
  3.9142245689857054`*^9, 3.9142245811969533`*^9}, {3.9142356700259953`*^9, 
  3.9142356736568565`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"3001070b-b13c-4c5c-9815-e7089902a900"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"2", " ", "w", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Hlog", "[", 
           RowBox[{"y", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              FractionBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}]}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "0"}], "}"}]}], 
          "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "1"}], "}"}]}], 
          "]"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            FractionBox["1", "w"], "}"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "0"}], "}"}]}], 
          "]"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Hlog", "[", 
           RowBox[{"y", ",", 
            RowBox[{"{", "1", "}"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Hlog", "[", 
             RowBox[{"z2", ",", 
              RowBox[{"{", "1", "}"}]}], "]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Hlog", "[", 
              RowBox[{"z2", ",", 
               RowBox[{"{", 
                FractionBox["1", "w"], "}"}]}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Hlog", "[", 
           RowBox[{"y", ",", 
            RowBox[{"{", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Hlog", "[", 
              RowBox[{"z2", ",", 
               RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
            RowBox[{"Hlog", "[", 
             RowBox[{"z2", ",", 
              RowBox[{"{", 
               FractionBox["1", "w"], "}"}]}], "]"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z2", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             FractionBox["1", "w"]}], "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z2", ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z2", ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "w"], ",", 
              RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"w", ",", 
            RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "w"], ",", 
           RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"], ",", 
          RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"1", "-", "y"}], ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "1", ",", "0"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "1", ",", 
          RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", 
          RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}]}], ")"}]}], 
   ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.914069196445073*^9, {3.914069523629681*^9, 3.9140695651740627`*^9}, 
   3.914069604312271*^9, {3.9140698110835247`*^9, 3.914069843345578*^9}, 
   3.9140705178514085`*^9, {3.9142237007315197`*^9, 3.914223711891039*^9}, 
   3.914224583352892*^9, 3.9142356755805497`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"042fe3a4-1409-4d78-9495-9923ed4be216"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"125", ",", "346"}]], 
  TraditionalForm]],ExpressionUUID->"519adb8e-d4b3-4b3f-908b-cdae134e3fa6"]], \
"Subsubsection",
 CellChangeTimes->{{3.9140699510204167`*^9, 3.9140699847949686`*^9}, {
  3.9156830973092504`*^9, 
  3.9156830974645433`*^9}},ExpressionUUID->"e84f9d95-ce5c-44c8-9390-\
ec8047a8e912"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B34.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vayw3 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.914070199508286*^9, 3.9140702048082457`*^9}, {
  3.9140705325146217`*^9, 3.9140705552653713`*^9}, {3.914223725447308*^9, 
  3.914223732170457*^9}, {3.91422458834016*^9, 3.9142245926074495`*^9}, {
  3.9142356853205714`*^9, 3.9142356907160916`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"1963846e-247f-4598-b19c-e0cab66c3c79"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"y", " ", "z2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"w", " ", "z2"}]}], ")"}]}]], 
  RowBox[{"2", " ", 
   SuperscriptBox["w", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "0"}], "}"}]}], "]"}], 
      " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "1"}], "}"}]}], "]"}], 
      " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "0"}], "}"}]}], "]"}], 
      " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}]}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         FractionBox["1", "w"], ",", 
         RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"1", "-", "y"}], ",", 
         FractionBox["1", "w"]}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "-", "y"}], ",", "0", ",", "1"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "-", "y"}], ",", "1", ",", "0"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "-", "y"}], ",", "1", ",", 
         FractionBox["1", "w"]}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "-", "y"}], ",", 
         FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.9140705558291984`*^9, 3.9142237343133574`*^9, 
  3.914224594436776*^9, 3.9142356924188952`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"cd692f08-5a52-4e84-b554-5a4e603b125b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"126", ",", "345"}]], 
  TraditionalForm]],ExpressionUUID->"7304cf6b-ade3-44b3-b62b-898782a1ea76"]], \
"Subsubsection",
 CellChangeTimes->{
  3.91406999581406*^9, {3.914070030160448*^9, 3.9140700337915635`*^9}, {
   3.9156831001829042`*^9, 
   3.9156831003588796`*^9}},ExpressionUUID->"76ebd13a-307a-4a62-93df-\
97e2f1560dee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B44.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vayw4 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9140702316866417`*^9, 3.914070258068674*^9}, 
   3.914070319356949*^9, {3.914070566108492*^9, 3.9140705967771983`*^9}, {
   3.9142237574629116`*^9, 3.914223775857782*^9}, {3.914224603844388*^9, 
   3.9142246082815714`*^9}, {3.91423570172873*^9, 3.914235705818841*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"bb7f533c-ec65-4db6-ad85-9e6c790b20f7"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"w", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}]}]}], ")"}], " ", "y", " ", 
    "z2"}]], 
  RowBox[{"2", " ", 
   SuperscriptBox["w", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Hlog", "[", 
      RowBox[{"w", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", 
         FractionBox["1", "z2"]}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"w", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["1", 
          RowBox[{"1", "-", "y"}]], ",", 
         FractionBox["1", "z2"]}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"w", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"w", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["1", "z2"], ",", 
         FractionBox["1", 
          RowBox[{"1", "-", "y"}]]}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"w", ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "z2"], ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"w", ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "z2"], ",", "0", ",", 
         FractionBox["1", 
          RowBox[{"1", "-", "y"}]]}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"w", ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "z2"], ",", "1", ",", "0"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"w", ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "z2"], ",", 
         FractionBox["1", 
          RowBox[{"1", "-", "y"}]], ",", "0"}], "}"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "z2"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"y", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"y", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"1", "-", "z2"}], ",", "0"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"y", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "-", "z2"}], ",", "0", ",", "1"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"y", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "-", "z2"}], ",", "1", ",", "0"}], "}"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", 
          FractionBox["1", 
           RowBox[{"1", "-", "y"}]]}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "z2"}], ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "-", "z2"}], ",", "1"}], "}"}]}], "]"}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", 
           RowBox[{"1", "-", "y"}]]}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", 
           RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.9140702354681487`*^9, 3.914070258440337*^9}, 
   3.9140703215364647`*^9, {3.914070587140092*^9, 3.9140705990716963`*^9}, 
   3.9142237811385336`*^9, 3.914224610662176*^9, 3.914235708209532*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"eb89c0af-76da-4fd9-8822-8ef735f69e7e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"134", ",", "256"}]], 
  TraditionalForm]],ExpressionUUID->"36891f43-d543-4ed1-a1c6-49e5d023a880"]], \
"Subsubsection",
 CellChangeTimes->{
  3.914070002435195*^9, {3.9140700394682612`*^9, 3.914070044096467*^9}, {
   3.9156831025690007`*^9, 
   3.9156831026811996`*^9}},ExpressionUUID->"c608f109-a133-4ab1-8ca6-\
075e0a3725d1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B54.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vayw5 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9140702458420167`*^9, 3.9140702484915285`*^9}, {
  3.9140706328378544`*^9, 3.914070641141852*^9}, {3.914223789772688*^9, 
  3.9142237970081477`*^9}, {3.9142246192293215`*^9, 3.9142246230700064`*^9}, {
  3.914235712809744*^9, 3.9142357188794875`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"a4798d99-bc66-4e19-a584-64c38c7bbb58"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"w", " ", "z2"}]}], ")"}]}]], 
   RowBox[{"2", " ", "w", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Hlog", "[", 
           RowBox[{"y", ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "0"}], "}"}]}], 
           "]"}]}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "1"}], "}"}]}], 
          "]"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "0"}], "}"}]}], 
          "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "1"}], "}"}]}], 
          "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "z2"}], ",", "0"}], "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "z2"}], ",", "1"}], "}"}]}], "]"}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"y", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "-", "z2"}], ",", "0"}], "}"}]}], "]"}]}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "z2"}], ",", "1"}], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "z2"}], ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}]}], 
        ")"}]}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "0", ",", 
          RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "1", ",", 
          RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"], ",", 
          RowBox[{"1", "-", "z2"}], ",", "0"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"], ",", 
          RowBox[{"1", "-", "z2"}], ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "z2"}], ",", "0", ",", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "z2"}], ",", "1", ",", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "z2"}], ",", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "0"}], "}"}]}], "]"}], 
      "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "z2"}], ",", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "1"}], "}"}]}], "]"}], 
      "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "1"}], "}"}]}], "]"}],
        " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "w"}], "w"], ",", 
           RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "0"}], "}"}]}], "]"}],
        " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "1"}], "}"}]}], "]"}],
        " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "w"}], "w"], ",", 
           RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.9140702497942057`*^9, 3.914070645354848*^9, 
  3.914223801407285*^9, 3.9142246244837694`*^9, 3.9142357205266185`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"1f30280d-2d35-42dc-9ae8-509b49d45219"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"135", ",", "246"}]], 
  TraditionalForm]],ExpressionUUID->"9cbde21c-4feb-437d-8fda-3e4bcf49236f"]], \
"Subsubsection",
 CellChangeTimes->{
  3.9140700050705943`*^9, {3.91407005269062*^9, 3.9140700557269554`*^9}, {
   3.9156831046186056`*^9, 
   3.915683104773134*^9}},ExpressionUUID->"d584ef0c-0ca6-40dd-ae3f-\
fa7f9a61d4aa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B64.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vayw6 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9140706621489882`*^9, 3.9140706646029344`*^9}, {
  3.9142238148667545`*^9, 3.9142238194752274`*^9}, {3.9142246340090165`*^9, 
  3.9142246379921303`*^9}, {3.9142357254541483`*^9, 3.9142357296710815`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"56ef630c-80ac-4f2b-aafa-139df20a09b1"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}]}]], 
   RowBox[{"2", " ", 
    SuperscriptBox["w", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["1", 
           RowBox[{"1", "-", "y"}]]}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["1", "z2"]}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", 
           RowBox[{"1", "-", "y"}]], ",", "1"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"1", "-", "y"}]], ",", "0", ",", "1"}], "}"}]}], "]"}], 
      "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"1", "-", "y"}]], ",", "1", ",", "0"}], "}"}]}], "]"}], 
      "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"1", "-", "y"}]], ",", "1", ",", 
          FractionBox["1", "z2"]}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"1", "-", "y"}]], ",", 
          FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", "1", ",", "0"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", "1", ",", 
          FractionBox["1", 
           RowBox[{"1", "-", "y"}]]}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "z2"], ",", 
          FractionBox["1", 
           RowBox[{"1", "-", "y"}]], ",", "1"}], "}"}]}], "]"}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "z2"], ",", 
           FractionBox["1", 
            RowBox[{"1", "-", "y"}]]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"1", "-", "y"}]], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "z2"], ",", 
           FractionBox["1", 
            RowBox[{"1", "-", "y"}]]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", 
            RowBox[{"1", "-", "y"}]]}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Hlog", "[", 
           RowBox[{"y", ",", 
            RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            FractionBox["1", 
             RowBox[{"1", "-", "y"}]], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            FractionBox["1", "z2"], "}"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Hlog", "[", 
           RowBox[{"y", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "]"}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"1", "-", "y"}]], ",", 
           FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"1", "-", "y"}]], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"1", "-", "y"}]], ",", 
           FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", 
           RowBox[{"1", "-", "y"}]], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", 
           RowBox[{"1", "-", "y"}]], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Hlog", "[", 
           RowBox[{"z2", ",", 
            RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"1", "-", "y"}]], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", 
           RowBox[{"1", "-", "y"}]], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", 
           RowBox[{"1", "-", "y"}]], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", 
           RowBox[{"1", "-", "y"}]], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", 
           RowBox[{"1", "-", "y"}]], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", 
           RowBox[{"1", "-", "y"}]], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            FractionBox["1", 
             RowBox[{"1", "-", "y"}]], "}"}]}], "]"}], "-", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            FractionBox["1", "z2"], "}"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", 
          RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", 
          RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "-", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.9140706674016523`*^9, {3.914223821905493*^9, 3.9142238272149715`*^9}, 
   3.9142246432284145`*^9, 3.914235735069995*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"6b7075d1-ce99-4a3e-8a42-b727f4df9a89"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"136", ",", "245"}]], 
  TraditionalForm]],ExpressionUUID->"be145e68-40fb-44cc-b48d-fae6209bdd98"]], \
"Subsubsection",
 CellChangeTimes->{
  3.9140700067228403`*^9, {3.9140700681658897`*^9, 3.9140700728385673`*^9}, {
   3.9156831067692547`*^9, 
   3.9156831068935003`*^9}},ExpressionUUID->"e1830f5e-f1fb-495b-a7bd-\
2abf9d3ff741"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B74.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vayw7 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.914070672691925*^9, 3.914070674444192*^9}, {
  3.9142238545097256`*^9, 3.914223861874382*^9}, {3.9142246493604245`*^9, 
  3.914224653201215*^9}, {3.9142357406747627`*^9, 3.914235744192829*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"eff67904-ff04-49df-9ff0-b2b5c2b6659a"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SuperscriptBox["w", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "1"}], "}"}]}], 
         "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "0"}], "}"}]}], 
         "]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Hlog", "[", 
            RowBox[{"y", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "+", 
           RowBox[{"Hlog", "[", 
            RowBox[{"y", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Hlog", "[", 
             RowBox[{"y", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Hlog", "[", 
             RowBox[{"y", ",", 
              RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Hlog", "[", 
             RowBox[{"y", ",", 
              RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Hlog", "[", 
             RowBox[{"y", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
           RowBox[{"Hlog", "[", 
            RowBox[{"y", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                RowBox[{
                 RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}], "+", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               FractionBox["1", "w"]}], "}"}]}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Hlog", "[", 
             RowBox[{"z2", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Hlog", "[", 
            RowBox[{"y", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               FractionBox[
                RowBox[{
                 RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}], "-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"y", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox[
                RowBox[{
                 RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}], "+", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               FractionBox["1", "w"]}], "}"}]}], "]"}], "-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox["1", "w"]}], "}"}]}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Hlog", "[", 
             RowBox[{"w", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "+", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], ")"}]}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", 
            FractionBox["1", "w"]}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", 
            RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", 
            FractionBox["1", "w"]}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", 
            RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"w", " ", "z2"}]}], ")"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.914070678954089*^9, 3.9142238662702312`*^9, 
  3.914224655401947*^9, 3.914235746725335*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"34b304ea-5e27-4a4d-8f71-52be8be93518"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"156", ",", "234"}]], 
  TraditionalForm]],ExpressionUUID->"c65aa23c-8b3e-45ea-aa46-bf7ed967e731"]], \
"Subsubsection",
 CellChangeTimes->{
  3.9140700082084045`*^9, {3.914070079527264*^9, 3.91407008428065*^9}, {
   3.915683108270169*^9, 
   3.915683108395306*^9}},ExpressionUUID->"761d5164-dc0b-472e-a458-\
c184da40d9ca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B84.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vayw8 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.914070684720789*^9, 3.9140706870492415`*^9}, {
  3.9142238743586674`*^9, 3.914223879704314*^9}, {3.914224659814234*^9, 
  3.9142246633247375`*^9}, {3.914235751320282*^9, 3.914235755409833*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"0e80325e-f39c-4c04-a610-0587166c2350"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"y", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}]}]], 
  RowBox[{"2", " ", "w", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}]}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"y", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"y", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"y", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "0"}], "}"}]}], "]"}], 
     "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"y", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "1"}], "}"}]}], "]"}], 
     "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"y", ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "0", ",", "1"}], 
        "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"y", ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "1", ",", "0"}], 
        "}"}]}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "1", ",", "1"}], 
         "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         FractionBox["1", "w"], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         FractionBox["1", "w"], "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "1"}], "}"}]}], "]"}], 
      " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "0"}], "}"}]}], 
         "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "1"}], "}"}]}], 
         "]"}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            FractionBox["1", "w"], "}"}]}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"Hlog", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"w", ",", 
        RowBox[{"{", "0", "}"}]}], "]"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}], " ", 
      RowBox[{"Hlog", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "w"], ",", 
          RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", 
         FractionBox["1", "w"]}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["1", "w"], ",", 
         RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"1", "-", "y"}], ",", 
         FractionBox["1", "w"]}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "w"], ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "w"], ",", "0", ",", 
         RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "-", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "w"], ",", "1", ",", "0"}], "}"}]}], "]"}], "+", 
     RowBox[{"Hlog", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "w"], ",", 
         RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.914070706017681*^9, 3.9142238829430776`*^9, 3.9142246651901145`*^9, {
   3.9142357571398077`*^9, 3.914235763448413*^9}},
 CellLabel->"Out[47]=",ExpressionUUID->"8780d083-76cc-4fac-b2e1-4f27810a128f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"146", ",", "235"}]], 
  TraditionalForm]],ExpressionUUID->"dd3992b8-8be8-4010-bdc3-e11c90e475f3"]], \
"Subsubsection",
 CellChangeTimes->{
  3.9140700142912283`*^9, {3.9140700911936197`*^9, 3.9140700949575243`*^9}, {
   3.9156831098481197`*^9, 
   3.915683110002892*^9}},ExpressionUUID->"4b7a2fce-518f-4ff7-9f43-\
814767806741"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B94.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vayw9 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9140707137469587`*^9, 3.914070715563775*^9}, {
  3.9142238886487045`*^9, 3.9142239102026644`*^9}, {3.914224668694321*^9, 
  3.9142246723261814`*^9}, {3.9142357682551394`*^9, 3.914235773080735*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"27c292f8-c306-45dd-80cc-e41c8ecd70df"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SuperscriptBox["w", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", 
            FractionBox["1", 
             RowBox[{"1", "-", "y"}]]}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            FractionBox["1", 
             RowBox[{"1", "-", "y"}]], ",", "1"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            FractionBox["1", 
             RowBox[{"1", "-", "y"}]], ",", 
            FractionBox["1", "z2"]}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            FractionBox["1", "z2"], ",", 
            FractionBox["1", 
             RowBox[{"1", "-", "y"}]]}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"1", "-", "y"}]], ",", "0", ",", "1"}], "}"}]}], "]"}], 
        "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"1", "-", "y"}]], ",", "0", ",", 
            FractionBox["1", "z2"]}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"1", "-", "y"}]], ",", "1", ",", "0"}], "}"}]}], "]"}], 
        "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"1", "-", "y"}]], ",", 
            FractionBox["1", "z2"], ",", "0"}], "}"}]}], "]"}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"1", "-", "y"}]], ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"1", "-", "y"}]], ",", 
             FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            FractionBox["1", 
             RowBox[{"1", "-", "y"}]], "}"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Hlog", "[", 
            RowBox[{"y", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "+", 
           RowBox[{"Hlog", "[", 
            RowBox[{"y", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Hlog", "[", 
             RowBox[{"y", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "]"}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"1", "-", "y"}]], ",", 
             FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            FractionBox["1", 
             RowBox[{"1", "-", "y"}]], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", 
              RowBox[{"1", "-", "y"}]]}], "}"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Hlog", "[", 
             RowBox[{"y", ",", 
              RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
           RowBox[{"Hlog", "[", 
            RowBox[{"y", ",", 
             RowBox[{"{", "1", "}"}]}], "]"}], "+", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", 
              RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            FractionBox["1", 
             RowBox[{"1", "-", "y"}]], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            FractionBox["1", 
             RowBox[{"1", "-", "y"}]], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", 
            RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "-", "y"}], ",", "0", ",", "1"}], "}"}]}], "]"}], 
        "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "-", "y"}], ",", "1", ",", "0"}], "}"}]}], "]"}], 
        "-", 
        RowBox[{"3", " ", 
         RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"w", " ", "z2"}]}], ")"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.914070719870798*^9, {3.9142238942105255`*^9, 3.9142239206763515`*^9}, 
   3.914224674520407*^9, 3.914235775265301*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"aae3179f-3596-46d0-88a0-105df67de56a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalB]", 
   RowBox[{"145", ",", "236"}]], 
  TraditionalForm]],ExpressionUUID->"80bed613-4a1d-4858-9a1a-1ac1656adef9"]], \
"Subsubsection",
 CellChangeTimes->{
  3.9140700161168194`*^9, {3.9140701019883685`*^9, 3.914070104106642*^9}, {
   3.9156831114970217`*^9, 
   3.915683111609203*^9}},ExpressionUUID->"24e43743-533a-4a6b-9910-\
708c758c4597"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<B104.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vayw10 :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.914070728090598*^9, 3.9140707306980605`*^9}, {
  3.914223901240055*^9, 3.914223928028453*^9}, {3.914224678880457*^9, 
  3.9142246834787197`*^9}, {3.9142357804411497`*^9, 3.9142357848887568`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"cfac6b40-f0bf-4fa3-b5b1-a5c29c62071d"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SuperscriptBox["w", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Hlog", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", 
            FractionBox["1", 
             RowBox[{"1", "-", "y"}]]}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            FractionBox["1", 
             RowBox[{"1", "-", "y"}]], ",", "1"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            FractionBox["1", 
             RowBox[{"1", "-", "y"}]], ",", 
            FractionBox["1", "z2"]}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            FractionBox["1", "z2"], ",", 
            FractionBox["1", 
             RowBox[{"1", "-", "y"}]]}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", 
            FractionBox["1", 
             RowBox[{"1", "-", "y"}]]}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            FractionBox["1", 
             RowBox[{"1", "-", "y"}]], ",", "0"}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            FractionBox["1", 
             RowBox[{"1", "-", "y"}]], ",", 
            FractionBox["1", "z2"]}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            FractionBox["1", "z2"], ",", 
            FractionBox["1", 
             RowBox[{"1", "-", "y"}]]}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "z2"], ",", "0", ",", 
            FractionBox["1", 
             RowBox[{"1", "-", "y"}]]}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "z2"], ",", "1", ",", 
            FractionBox["1", 
             RowBox[{"1", "-", "y"}]]}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "z2"], ",", 
            FractionBox["1", 
             RowBox[{"1", "-", "y"}]], ",", "0"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"w", ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "z2"], ",", 
            FractionBox["1", 
             RowBox[{"1", "-", "y"}]], ",", "1"}], "}"}]}], "]"}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "z2"], ",", 
             FractionBox["1", 
              RowBox[{"1", "-", "y"}]]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z2"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             FractionBox["1", 
              RowBox[{"1", "-", "y"}]]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z2"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z2"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Hlog", "[", 
            RowBox[{"w", ",", 
             RowBox[{"{", "1", "}"}]}], "]"}], "-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"w", ",", 
             RowBox[{"{", 
              FractionBox["1", "z2"], "}"}]}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Hlog", "[", 
            RowBox[{"y", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}], "+", 
           RowBox[{"Hlog", "[", 
            RowBox[{"y", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "-", "z2"}], ",", "0"}], "}"}]}], "]"}]}], 
          ")"}]}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", 
            RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}], "+", 
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"1", "-", "z2"}], ",", "1"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "-", "z2"}], ",", "0", ",", "1"}], "}"}]}], "]"}], 
        "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"y", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "-", "z2"}], ",", "1", ",", "0"}], "}"}]}], "]"}], 
        "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", 
              RowBox[{"1", "-", "y"}]]}], "}"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Hlog", "[", 
            RowBox[{"y", ",", 
             RowBox[{"{", "0", "}"}]}], "]"}], "-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"y", ",", 
             RowBox[{"{", 
              RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], "-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"z2", ",", 
             RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Hlog", "[", 
            RowBox[{"w", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               FractionBox["1", "z2"]}], "}"}]}], "]"}], "-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"w", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox["1", 
                RowBox[{"1", "-", "y"}]]}], "}"}]}], "]"}], "-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"w", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox["1", "z2"]}], "}"}]}], "]"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "z2"], ",", 
             FractionBox["1", 
              RowBox[{"1", "-", "y"}]]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "z2"}], ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Hlog", "[", 
            RowBox[{"w", ",", 
             RowBox[{"{", "1", "}"}]}], "]"}], "-", 
           RowBox[{"Hlog", "[", 
            RowBox[{"w", ",", 
             RowBox[{"{", 
              FractionBox["1", "z2"], "}"}]}], "]"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "]"}], "-", 
        RowBox[{"Hlog", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "]"}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z2"}], ")"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.914070733548046*^9, 3.914223931029873*^9, 
  3.9142246879344645`*^9, 3.9142357882350063`*^9, 3.914235904743492*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"8fc37f97-a234-408a-9204-340696066c8f"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\[ScriptCapitalP] integrals", "Subsection",
 CellChangeTimes->{{3.91422396102532*^9, 3.914223971230008*^9}, {
  3.9156831924601555`*^9, 
  3.9156831925924807`*^9}},ExpressionUUID->"120d32fd-569e-47a4-a79c-\
56e95a74afbe"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalP]", 
   RowBox[{"1", ",", "23", ",", "456"}]], 
  TraditionalForm]],ExpressionUUID->"ecda8e38-d826-4a5e-a5ba-bc271e548b9f"]], \
"Subsubsection",
 CellChangeTimes->{{3.9142239852883167`*^9, 3.914223990370762*^9}, {
  3.9156831953523183`*^9, 
  3.91568319551649*^9}},ExpressionUUID->"1e5ab8ee-b9d9-4948-8a00-\
da737a2913f7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<Pi4.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vayw :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.914224008843195*^9, 3.914224021755528*^9}, 
   3.914224075501403*^9, {3.914235531197364*^9, 3.9142355348721023`*^9}, {
   3.914235934194726*^9, 3.9142359373634357`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"8eeb67a9-ec18-431e-895d-696893579a1a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"2", " ", "w", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", 
           FractionBox["1", "z2"]}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", 
           FractionBox["1", "z2"]}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           FractionBox["1", "z2"], ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "z2"], ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
      "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "z2"], ",", "1", ",", "0"}], "}"}]}], "]"}]}], 
      "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "z2"], ",", "1", ",", "1"}], "}"}]}], "]"}]}], 
      "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z2"}], ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z2"}], ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "w", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}]}], "-", 
      RowBox[{"w", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", 
           RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "1"}], "}"}]}], 
        "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "w"}], "w"], ",", 
           RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}]}], "-", 
      RowBox[{"w", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"1", "-", "z2"}], ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"1", "-", "z2"}], ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}]}], "-", 
      RowBox[{"w", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}]}], "-", 
      RowBox[{"w", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"w", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", 
           RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "0"}], "}"}]}], 
        "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "w"}], "w"], ",", 
           RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}]}], "+", 
      RowBox[{"w", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"1", "-", "z2"}], ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"1", "-", "z2"}], ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}]}], "+", 
      RowBox[{"w", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z2"}], ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
      "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z2"}], ",", "0", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}]}], "+", 
      RowBox[{"w", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z2"}], ",", "1", ",", "0"}], "}"}]}], "]"}]}], 
      "-", 
      RowBox[{"2", " ", "w", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z2"}], ",", "1", ",", "1"}], "}"}]}], "]"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z2"}], ",", "1", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z2"}], ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "0"}], "}"}]}], 
        "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z2"}], ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "1"}], "}"}]}], 
        "]"}]}], "+", 
      RowBox[{"z2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "z2"], ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"w", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{"w", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"w", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"w", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"1", "-", "z2"}]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "w", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z2"}], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z2"}], ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           FractionBox["1", "z2"]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "z2"], ",", "0"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "z2"], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{"w", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{"w", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "w", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z2"}], ",", "1"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "-", "z2"}], ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", "w", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "w", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", 
         RowBox[{"2", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"w", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"w", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", 
         RowBox[{"2", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"w", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"w", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"y", ",", 
         RowBox[{"{", 
          RowBox[{"1", "-", "z2"}], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          FractionBox["1", "z2"], "}"}]}], "]"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"w", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"w", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "w", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "1"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", "w", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"w", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"w", " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
       RowBox[{"Hlog", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "]"}]}]}], ")"}]}], 
   ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"w", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"z2", "-", 
      RowBox[{"y", " ", "z2"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.914224062311228*^9, 3.914224084684699*^9}, 
   3.914235540558479*^9, 3.9142359468937826`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"71082b68-4a38-4f27-9371-24f2a8b67fd7"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\[ScriptCapitalT] integrals", "Subsection",
 CellChangeTimes->{{3.914224109767706*^9, 3.9142241122145023`*^9}, {
  3.9156832436642356`*^9, 
  3.9156832438053613`*^9}},ExpressionUUID->"b4415ef4-28d4-4a40-af1d-\
bf11242439b2"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[ScriptCapitalT]", 
   RowBox[{"16", ",", "23", ",", "45"}]], 
  TraditionalForm]],ExpressionUUID->"04549db6-2b11-4542-9097-da66e4aea62b"]], \
"Subsubsection",
 CellChangeTimes->{{3.9142241143835697`*^9, 3.914224117500537*^9}, {
  3.9156832467235794`*^9, 
  3.915683246875448*^9}},ExpressionUUID->"ec2ca24a-65de-4693-bc14-\
a5322d24bfd8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<D4.txt\>\""}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<vdyw :=\>\"", "->", "\"\<\>\""}], "}"}], ",", 
          "rules"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", "rules"}], "]"}], "&"}]}], "//", "ToExpression"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.914224122430721*^9, 3.9142241437538834`*^9}, {
  3.914235554686085*^9, 3.9142355745404496`*^9}, {3.914235607997732*^9, 
  3.914235608770507*^9}, {3.9142359596418724`*^9, 3.914235962443637*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"c4c20c7f-cf5d-4e7d-b627-69aa42fc0499"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", "w", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", "y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", "y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", "w", " ", "y", " ", 
         SuperscriptBox["z2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "1"}], "}"}]}], 
          "]"}]}], "+", 
        RowBox[{"w", " ", "y", " ", 
         SuperscriptBox["z2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}]}], "+", 
        RowBox[{"w", " ", "y", " ", 
         SuperscriptBox["z2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "0"}], "}"}]}], 
          "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            FractionBox["1", "w"], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["y", "3"], "+", 
           RowBox[{"y", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z2"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["y", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z2"}], ")"}]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z2"}], ")"}], "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            FractionBox["1", "w"], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["y", "3"], "+", 
           RowBox[{"y", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z2"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["y", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z2"}], ")"}]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z2"}], ")"}], "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", "y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            FractionBox["1", "w"], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            FractionBox["1", "w"], "}"}]}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            FractionBox["1", "w"], "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            FractionBox["1", "w"], "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            FractionBox["1", "w"], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "0"}], "}"}]}], 
          "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            FractionBox["1", "w"], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "1"}], "}"}]}], 
          "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            FractionBox["1", "w"], "}"}]}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", "y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"w", " ", "y", " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"w", " ", "y", " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", "w", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "w"}], "w"]}], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "0"}], "}"}]}], 
          "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", "w"}], "w"], ",", "1"}], "}"}]}], 
          "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "y"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"w", " ", "y", " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"w", " ", "y", " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
        RowBox[{"w", " ", "y", " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "-", 
        RowBox[{"w", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", "y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", "y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "w"], ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "w"], ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", "w", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", "w", " ", "y", " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", "y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"y", ",", 
           RowBox[{"{", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "w"}], "w"], "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", 
             FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", 
             FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
        RowBox[{"w", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", 
             FractionBox["1", "w"]}], "}"}]}], "]"}]}], "-", 
        RowBox[{"w", " ", "y", " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"w", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"w", " ", "y", " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "w"], ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
        "-", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "w"], ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
        "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "w"], ",", "0", ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", "z2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "w"], ",", "1", ",", "0"}], "}"}]}], "]"}]}], 
        "+", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "w"], ",", "1", ",", 
             RowBox[{"1", "-", "y"}]}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "w"], ",", 
             RowBox[{"1", "-", "y"}], ",", "0"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "w"], ",", 
             RowBox[{"1", "-", "y"}], ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", "w", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
        "+", 
        RowBox[{"w", " ", "y", " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "0", ",", 
             FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
        RowBox[{"w", " ", "y", " ", "z2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "1", ",", "0"}], "}"}]}], "]"}]}], 
        "-", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", "1", ",", 
             FractionBox["1", "w"]}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", 
             FractionBox["1", "w"], ",", "0"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"w", " ", "z2"}]}], ")"}], " ", 
         RowBox[{"Hlog", "[", 
          RowBox[{"z2", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "-", "y"}], ",", 
             FractionBox["1", "w"], ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"3", " ", "w", " ", "y", " ", 
         SuperscriptBox["z2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z2"}], ")"}], " ", 
         RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", 
        RowBox[{"y", " ", "z2"}]}], ")"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.914224155159136*^9, {3.914235567333171*^9, 3.914235609133032*^9}, 
   3.9142359755020423`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"02ceb8e0-9cb9-4afe-a547-4514a6810888"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{949, 461},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (August 22, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"72b78691-1419-4168-8664-d997de97b550"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 305, 6, 69, "Chapter",ExpressionUUID->"502b6609-5780-4e16-8efe-3460631c2627"],
Cell[888, 30, 2391, 44, 198, "Text",ExpressionUUID->"d68d7769-64be-4658-aab8-6c2761f9fa8f"],
Cell[CellGroupData[{
Cell[3304, 78, 150, 3, 67, "Section",ExpressionUUID->"dab24101-54b8-4d61-bf0b-d5688a5e63a3"],
Cell[3457, 83, 311, 7, 35, "Text",ExpressionUUID->"b88df01b-1a62-4972-a123-5453f99720f4"],
Cell[3771, 92, 580, 12, 28, "Input",ExpressionUUID->"7da0d103-a541-426a-9629-27e4ec01acae"]
}, Closed]],
Cell[CellGroupData[{
Cell[4388, 109, 484, 15, 53, "Section",ExpressionUUID->"281faf4a-2979-42c5-94e3-dcb57cf229de"],
Cell[CellGroupData[{
Cell[4897, 128, 230, 4, 54, "Subsection",ExpressionUUID->"92e72325-ca72-4ca3-8721-69211e01c335"],
Cell[CellGroupData[{
Cell[5152, 136, 412, 10, 45, "Subsubsection",ExpressionUUID->"f2022b2a-2594-4d30-ac3d-f8a615eafc2e"],
Cell[CellGroupData[{
Cell[5589, 150, 749, 20, 48, "Input",ExpressionUUID->"45cbcf83-57b6-4d09-9777-74ab25b83f72"],
Cell[6341, 172, 10016, 302, 338, "Output",ExpressionUUID->"861a0f4e-bc8a-4659-8bc0-1979678d9d51"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[16406, 480, 383, 9, 37, "Subsubsection",ExpressionUUID->"2d3b69c2-a10f-40fb-86c2-3a255a936d84"],
Cell[CellGroupData[{
Cell[16814, 493, 1183, 28, 48, "Input",ExpressionUUID->"fb09accb-62a8-4126-b53e-7b81e95aff94"],
Cell[18000, 523, 8066, 243, 243, "Output",ExpressionUUID->"b1700161-4143-4123-8ed8-e923ca267c7e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[26115, 772, 386, 9, 37, "Subsubsection",ExpressionUUID->"cd0b6a55-8aca-4af2-91be-d6b4c57c0175"],
Cell[CellGroupData[{
Cell[26526, 785, 832, 23, 48, "Input",ExpressionUUID->"5db61db8-bd84-4485-8a6f-31c313564029"],
Cell[27361, 810, 10042, 298, 300, "Output",ExpressionUUID->"45ed541c-13f2-4a30-8fec-1bf326e28558"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[37452, 1114, 410, 10, 37, "Subsubsection",ExpressionUUID->"b83da6c0-603d-4922-af10-1fa0526cfc43"],
Cell[CellGroupData[{
Cell[37887, 1128, 857, 24, 48, "Input",ExpressionUUID->"e1168ec8-ceda-4d1a-a9e3-5f490eb508c9"],
Cell[38747, 1154, 9359, 286, 281, "Output",ExpressionUUID->"51e1dfc6-48c1-45b9-a3c7-7ebdc2dfc9dd"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[48155, 1446, 413, 10, 37, "Subsubsection",ExpressionUUID->"38cb0ff0-b19d-449d-b157-e30301108236"],
Cell[CellGroupData[{
Cell[48593, 1460, 836, 24, 48, "Input",ExpressionUUID->"ba7a07ae-85d0-429a-a3c9-bb71781716a0"],
Cell[49432, 1486, 11133, 342, 357, "Output",ExpressionUUID->"bf5f414b-58f6-4b3a-98c7-374f6e739441"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[60614, 1834, 412, 10, 37, "Subsubsection",ExpressionUUID->"9f17a146-ee69-4ec8-a6fd-8a50597e5a86"],
Cell[CellGroupData[{
Cell[61051, 1848, 785, 23, 48, "Input",ExpressionUUID->"685db030-f40f-4f75-af0a-fb9577e9998f"],
Cell[61839, 1873, 11167, 345, 357, "Output",ExpressionUUID->"a8a37b51-435f-4cd1-beb7-ab0e443f2ef8"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[73055, 2224, 415, 10, 37, "Subsubsection",ExpressionUUID->"34491160-6233-4042-9c82-481134637b3d"],
Cell[CellGroupData[{
Cell[73495, 2238, 781, 23, 48, "Input",ExpressionUUID->"5d55fafa-d494-4261-864b-e6ab56bac18b"],
Cell[74279, 2263, 6492, 196, 205, "Output",ExpressionUUID->"6f9cf6a5-4455-4aa7-a780-661f7aedb915"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[80820, 2465, 408, 10, 37, "Subsubsection",ExpressionUUID->"5c4f0743-d44b-48d3-afcc-78053a361b7b"],
Cell[CellGroupData[{
Cell[81253, 2479, 783, 23, 48, "Input",ExpressionUUID->"83ca95f0-4fe4-4327-8367-61532a66de0f"],
Cell[82039, 2504, 8324, 248, 281, "Output",ExpressionUUID->"85689d35-53db-4642-8039-ed25eeec9e05"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[90412, 2758, 415, 10, 37, "Subsubsection",ExpressionUUID->"f85937f1-92ea-45a8-9c65-20cd864641d9"],
Cell[CellGroupData[{
Cell[90852, 2772, 783, 23, 48, "Input",ExpressionUUID->"11b3a2f7-7ef5-4fac-92de-c0cb3ca05c46"],
Cell[91638, 2797, 9236, 284, 300, "Output",ExpressionUUID->"1149cd12-f897-4a1e-b5a5-4b307b7535cd"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[100923, 3087, 415, 10, 37, "Subsubsection",ExpressionUUID->"ecd1b64b-c178-448c-8c71-4801c40cd5aa"],
Cell[CellGroupData[{
Cell[101363, 3101, 785, 23, 48, "Input",ExpressionUUID->"4fea5f14-b930-451d-92d1-d9405a6e8e9a"],
Cell[102151, 3126, 8085, 237, 243, "Output",ExpressionUUID->"7d99e5c8-8179-426f-8f4f-48520d09bd86"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[110297, 3370, 278, 4, 38, "Subsection",ExpressionUUID->"5ef23173-3f54-4dad-a49d-4522ecf772c2"],
Cell[CellGroupData[{
Cell[110600, 3378, 438, 9, 45, "Subsubsection",ExpressionUUID->"5fe569d3-fdaa-4237-b1e8-4345c3ffb87b"],
Cell[CellGroupData[{
Cell[111063, 3391, 799, 23, 48, "Input",ExpressionUUID->"b2c4b1fd-3fcf-42cb-aafe-00740b9783cb"],
Cell[111865, 3416, 83509, 2348, 2493, "Output",ExpressionUUID->"746a1f26-679c-46ec-a058-e6a833bc67fe"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[195435, 5771, 228, 4, 38, "Subsection",ExpressionUUID->"c6db09c0-7264-4ace-8cfa-6f70e224068d"],
Cell[CellGroupData[{
Cell[195688, 5779, 391, 9, 45, "Subsubsection",ExpressionUUID->"592eeeb4-9a30-4e02-ad37-47f05b163c3d"],
Cell[CellGroupData[{
Cell[196104, 5792, 777, 22, 48, "Input",ExpressionUUID->"ff664161-d91a-4db1-8848-0a6702a611dc"],
Cell[196884, 5816, 39377, 1203, 1104, "Output",ExpressionUUID->"9de9dd86-0c41-4be6-88ed-bd6fb218b40f"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[236334, 7027, 727, 23, 53, "Section",ExpressionUUID->"aee291f5-6900-408d-871f-70a0d288aa1d"],
Cell[CellGroupData[{
Cell[237086, 7054, 232, 4, 54, "Subsection",ExpressionUUID->"0560af93-d306-4f48-a461-5ff4eb654cf5"],
Cell[CellGroupData[{
Cell[237343, 7062, 417, 10, 45, "Subsubsection",ExpressionUUID->"397264f0-ed7c-454b-b57b-cf066507d420"],
Cell[CellGroupData[{
Cell[237785, 7076, 931, 24, 48, "Input",ExpressionUUID->"f386fda1-bba5-4c89-92c9-43a57106ae6a"],
Cell[238719, 7102, 13664, 421, 377, "Output",ExpressionUUID->"a91978f9-7652-4c37-9fad-c43a8c3b99cd"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[252432, 7529, 383, 9, 37, "Subsubsection",ExpressionUUID->"622148a3-b1df-45d7-85a4-66fd23ab3964"],
Cell[CellGroupData[{
Cell[252840, 7542, 1232, 28, 48, "Input",ExpressionUUID->"8b27e108-2b98-47a4-8a9d-6d8394bac06a"],
Cell[254075, 7572, 12451, 352, 299, "Output",ExpressionUUID->"dda61b7a-6c5f-42c8-ae33-95ed5405f5bf"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[266575, 7930, 385, 9, 37, "Subsubsection",ExpressionUUID->"9edf1103-c412-4d2a-ad4d-ca18dafc9f71"],
Cell[CellGroupData[{
Cell[266985, 7943, 882, 24, 48, "Input",ExpressionUUID->"c5836c87-9cad-4566-8421-10e50cfc2cae"],
Cell[267870, 7969, 12952, 401, 396, "Output",ExpressionUUID->"7f94a1f2-6bb5-4664-b71e-7926cd52bf54"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[280871, 8376, 410, 10, 37, "Subsubsection",ExpressionUUID->"824f185a-83a6-4743-8047-ed8d72145f7d"],
Cell[CellGroupData[{
Cell[281306, 8390, 906, 24, 48, "Input",ExpressionUUID->"e8cfba34-ac78-450d-ad03-549a5a07ad74"],
Cell[282215, 8416, 11181, 334, 339, "Output",ExpressionUUID->"8ba266d9-9bec-4d91-82c1-e7a8dc5a2324"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[293445, 8756, 409, 10, 37, "Subsubsection",ExpressionUUID->"84ecc7f0-5f69-4d46-8d12-0d37bd5496c5"],
Cell[CellGroupData[{
Cell[293879, 8770, 884, 24, 48, "Input",ExpressionUUID->"3ab28b6b-49cb-422e-a51d-b63353fe2186"],
Cell[294766, 8796, 13932, 419, 415, "Output",ExpressionUUID->"16583a8d-4e04-4029-8562-8afb21a86f1d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[308747, 9221, 412, 10, 37, "Subsubsection",ExpressionUUID->"0d568ee6-f9f8-4ab9-b2c6-6fce5e5751f0"],
Cell[CellGroupData[{
Cell[309184, 9235, 835, 23, 48, "Input",ExpressionUUID->"05b3b6fe-1956-4b9c-a97d-1097e04e44a5"],
Cell[310022, 9260, 12972, 405, 377, "Output",ExpressionUUID->"a4ddf220-aac6-4cd6-b116-f5acc2c3ad60"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[323043, 9671, 415, 10, 37, "Subsubsection",ExpressionUUID->"c1560014-e8fe-4c11-a939-9d9a89c87f4a"],
Cell[CellGroupData[{
Cell[323483, 9685, 829, 23, 48, "Input",ExpressionUUID->"6c1f29c7-e672-4bf3-8011-47b9b95bc6ed"],
Cell[324315, 9710, 8679, 242, 223, "Output",ExpressionUUID->"ad096459-e6a5-4dbb-9dfb-22f4661d4c0c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[333043, 9958, 409, 10, 37, "Subsubsection",ExpressionUUID->"11a4d863-51c0-4b89-b8ea-38738631bc47"],
Cell[CellGroupData[{
Cell[333477, 9972, 831, 23, 48, "Input",ExpressionUUID->"9eb4828a-2598-4540-85e6-add9959f7ad7"],
Cell[334311, 9997, 11248, 336, 358, "Output",ExpressionUUID->"7006c042-2cce-44f9-85d2-05bae9c579c7"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[345608, 10339, 415, 10, 37, "Subsubsection",ExpressionUUID->"8f448eea-0dd2-41d8-a233-ac2a2c11a24b"],
Cell[CellGroupData[{
Cell[346048, 10353, 833, 23, 48, "Input",ExpressionUUID->"041c453e-7148-4361-94dd-0b7b0e02d347"],
Cell[346884, 10378, 11398, 330, 318, "Output",ExpressionUUID->"d0e89807-b4c4-49c5-9f01-9a338bccb63a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[358331, 10714, 415, 10, 37, "Subsubsection",ExpressionUUID->"93d52d24-c210-4610-830b-b5d2b28cbac9"],
Cell[CellGroupData[{
Cell[358771, 10728, 831, 23, 48, "Input",ExpressionUUID->"6d2235fa-d5e8-4bf5-b297-588b72d8899f"],
Cell[359605, 10753, 12551, 359, 318, "Output",ExpressionUUID->"2b824b97-cf42-4e1e-aa4e-f45af083995d"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[372217, 11119, 223, 4, 38, "Subsection",ExpressionUUID->"7fa888a6-f2c9-44e6-bc79-f4afd02129dc"],
Cell[CellGroupData[{
Cell[372465, 11127, 392, 9, 45, "Subsubsection",ExpressionUUID->"c86329bd-a9fa-426c-bafd-c9a2bf21930d"],
Cell[CellGroupData[{
Cell[372882, 11140, 799, 23, 48, "Input",ExpressionUUID->"ec5523d6-259c-4a5b-9b79-04f52053eaad"],
Cell[373684, 11165, 52741, 1480, 1346, "Output",ExpressionUUID->"76610213-dec3-468a-b340-7c1152c3b2cb"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[426486, 12652, 228, 4, 38, "Subsection",ExpressionUUID->"a25d6dd3-0791-46a1-b143-68c3ce3b56dc"],
Cell[CellGroupData[{
Cell[426739, 12660, 391, 9, 45, "Subsubsection",ExpressionUUID->"b05c1d63-7b88-49ce-a87a-d07954953075"],
Cell[CellGroupData[{
Cell[427155, 12673, 774, 22, 48, "Input",ExpressionUUID->"93950e9b-6433-4537-ad12-0c7be631ad17"],
Cell[427932, 12697, 53429, 1493, 1279, "Output",ExpressionUUID->"9b8be85c-0cf5-4e3a-9eaf-6b0e38132b44"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[481434, 14198, 622, 18, 52, "Section",ExpressionUUID->"add1c39d-7cad-4a25-a2b1-5865ad79ae0a"],
Cell[CellGroupData[{
Cell[482081, 14220, 228, 4, 54, "Subsection",ExpressionUUID->"f0ec9895-f77a-4423-9d9a-6de348d476ad"],
Cell[CellGroupData[{
Cell[482334, 14228, 413, 10, 45, "Subsubsection",ExpressionUUID->"ec264090-013f-475c-89d4-188f59f0e73c"],
Cell[CellGroupData[{
Cell[482772, 14242, 981, 25, 48, "Input",ExpressionUUID->"e8590a9c-7ac7-4997-a9c4-02e841e0314a"],
Cell[483756, 14269, 10808, 328, 495, "Output",ExpressionUUID->"bc45f8bd-baec-4482-a293-9929e29e106e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[494613, 14603, 388, 9, 37, "Subsubsection",ExpressionUUID->"1b7f065f-ec79-4563-88c4-545614abe77e"],
Cell[CellGroupData[{
Cell[495026, 14616, 1285, 29, 48, "Input",ExpressionUUID->"ecd5cbd5-97cc-48c6-9665-7788b9d02e00"],
Cell[496314, 14647, 8516, 253, 384, "Output",ExpressionUUID->"356df008-fc16-4550-9128-f48e200ba80f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[504879, 14906, 386, 9, 37, "Subsubsection",ExpressionUUID->"cf47dced-022b-4e10-ae89-a0b7a2308437"],
Cell[CellGroupData[{
Cell[505290, 14919, 929, 24, 48, "Input",ExpressionUUID->"c84d3a8c-3d18-4236-92cc-3e822c941fd2"],
Cell[506222, 14945, 10210, 319, 514, "Output",ExpressionUUID->"5a2299d9-7364-4f10-8af5-2ffb3036f7a9"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[516481, 15270, 410, 10, 37, "Subsubsection",ExpressionUUID->"8f9a6fd8-11d1-46ef-a1f8-ccfaa7df81ee"],
Cell[CellGroupData[{
Cell[516916, 15284, 958, 25, 48, "Input",ExpressionUUID->"055fe79a-5a37-4648-849e-799a2e181da0"],
Cell[517877, 15311, 8848, 265, 417, "Output",ExpressionUUID->"29f5fdd1-6d9e-46a6-8bb3-270eb1443b82"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[526774, 15582, 409, 10, 37, "Subsubsection",ExpressionUUID->"d62bf5f0-6266-4f47-8048-56072e9f71cf"],
Cell[CellGroupData[{
Cell[527208, 15596, 934, 24, 48, "Input",ExpressionUUID->"837cf102-cf86-4483-b73a-33d1cfde8561"],
Cell[528145, 15622, 10649, 325, 532, "Output",ExpressionUUID->"18fcf4c2-bbc0-411f-bc1a-9cbafe62278b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[538843, 15953, 411, 10, 37, "Subsubsection",ExpressionUUID->"f01b3057-10ed-43e6-a4a2-e6b40484887e"],
Cell[CellGroupData[{
Cell[539279, 15967, 888, 24, 48, "Input",ExpressionUUID->"92610df9-3cd1-4ba3-bfcc-36d404c05205"],
Cell[540170, 15993, 14062, 436, 717, "Output",ExpressionUUID->"1949b88f-8354-4e2e-b443-6a6c08b9c8de"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[554281, 16435, 413, 10, 37, "Subsubsection",ExpressionUUID->"5b6165a5-2c80-48f3-9e40-9fa72dd91137"],
Cell[CellGroupData[{
Cell[554719, 16449, 880, 24, 48, "Input",ExpressionUUID->"3af1ff91-de31-403b-a6f8-c664a8feafe5"],
Cell[555602, 16475, 7242, 217, 291, "Output",ExpressionUUID->"f27880b0-60df-4ce8-bc5c-718316b6e5da"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[562893, 16698, 412, 10, 37, "Subsubsection",ExpressionUUID->"f48b1bae-7735-401e-acba-f6a29112097b"],
Cell[CellGroupData[{
Cell[563330, 16712, 882, 24, 48, "Input",ExpressionUUID->"b7563a13-69c0-4dfa-8ee5-dac704cc736e"],
Cell[564215, 16738, 9034, 274, 458, "Output",ExpressionUUID->"dd421e62-960d-4a43-9aab-f58fe959ceed"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[573298, 17018, 413, 10, 37, "Subsubsection",ExpressionUUID->"4d342ea6-9dbc-4f4c-aaac-bcc175c40ed9"],
Cell[CellGroupData[{
Cell[573736, 17032, 884, 24, 48, "Input",ExpressionUUID->"6072fd98-adbd-4bae-a564-a83a98e1ebc1"],
Cell[574623, 17058, 8644, 261, 399, "Output",ExpressionUUID->"0aef47a4-e07d-46ba-80e5-efff4dcbc52b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[583316, 17325, 413, 10, 37, "Subsubsection",ExpressionUUID->"aee7c55b-d20b-49f7-b14c-3661007ae7a4"],
Cell[CellGroupData[{
Cell[583754, 17339, 882, 24, 48, "Input",ExpressionUUID->"e51fd79d-b4ac-4f5b-b742-a0fc15cb8fde"],
Cell[584639, 17365, 11830, 357, 569, "Output",ExpressionUUID->"754d96a1-dc41-45f2-a9d8-26b1ebe7717f"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[596530, 17729, 227, 4, 38, "Subsection",ExpressionUUID->"fe5b3dd8-db4b-4501-ace4-8aaf702d200d"],
Cell[CellGroupData[{
Cell[596782, 17737, 393, 9, 45, "Subsubsection",ExpressionUUID->"adc5714a-ab47-4540-9dbb-4c7b373accee"],
Cell[CellGroupData[{
Cell[597200, 17750, 847, 23, 48, "Input",ExpressionUUID->"3ecc4455-6484-4aa0-8c61-46473a3020fe"],
Cell[598050, 17775, 58677, 1722, 2819, "Output",ExpressionUUID->"b829c570-38b0-4465-871c-64178a0c8535"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[656788, 19504, 226, 4, 38, "Subsection",ExpressionUUID->"6519b7cf-1956-4d6f-9c93-18d011a6a7b1"],
Cell[CellGroupData[{
Cell[657039, 19512, 395, 9, 45, "Subsubsection",ExpressionUUID->"a02030f8-fc9c-47c4-9f0b-10f2a80bc1f3"],
Cell[CellGroupData[{
Cell[657459, 19525, 874, 24, 48, "Input",ExpressionUUID->"a6519fb6-3976-4d34-8fe3-3b6b1c59ca14"],
Cell[658336, 19551, 43426, 1322, 1831, "Output",ExpressionUUID->"3486daa2-dbfd-4eed-aa0b-4c1b7d7b1dc8"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[701835, 20881, 732, 20, 52, "Section",ExpressionUUID->"703b968a-c5cb-4aeb-92fe-652c6a3b7dfa"],
Cell[CellGroupData[{
Cell[702592, 20905, 230, 4, 54, "Subsection",ExpressionUUID->"cf6643cf-01da-4881-b2ca-58e20d3aab05"],
Cell[CellGroupData[{
Cell[702847, 20913, 415, 10, 45, "Subsubsection",ExpressionUUID->"f032ed0c-bffb-4feb-af1c-4ab507c4d965"],
Cell[CellGroupData[{
Cell[703287, 20927, 1035, 26, 48, "Input",ExpressionUUID->"e1db625a-7d37-4c07-8787-aafb10a87783"],
Cell[704325, 20955, 13811, 439, 644, "Output",ExpressionUUID->"1b4a2d48-d260-4df8-97c3-f5133722d351"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[718185, 21400, 386, 9, 37, "Subsubsection",ExpressionUUID->"f2717783-b9ca-4674-9f4c-041da3b1a092"],
Cell[CellGroupData[{
Cell[718596, 21413, 1339, 30, 48, "Input",ExpressionUUID->"3001070b-b13c-4c5c-9815-e7089902a900"],
Cell[719938, 21445, 11102, 334, 419, "Output",ExpressionUUID->"042fe3a4-1409-4d78-9495-9923ed4be216"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[731089, 21785, 388, 9, 37, "Subsubsection",ExpressionUUID->"e84f9d95-ce5c-44c8-9390-ec8047a8e912"],
Cell[CellGroupData[{
Cell[731502, 21798, 983, 25, 48, "Input",ExpressionUUID->"1963846e-247f-4598-b19c-e0cab66c3c79"],
Cell[732488, 21825, 13359, 423, 588, "Output",ExpressionUUID->"cd692f08-5a52-4e84-b554-5a4e603b125b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[745896, 22254, 412, 10, 37, "Subsubsection",ExpressionUUID->"76ebd13a-307a-4a62-93df-97e2f1560dee"],
Cell[CellGroupData[{
Cell[746333, 22268, 1004, 25, 48, "Input",ExpressionUUID->"bb7f533c-ec65-4db6-ad85-9e6c790b20f7"],
Cell[747340, 22295, 8919, 275, 437, "Output",ExpressionUUID->"eb89c0af-76da-4fd9-8822-8ef735f69e7e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[756308, 22576, 413, 10, 37, "Subsubsection",ExpressionUUID->"c608f109-a133-4ab1-8ca6-075e0a3725d1"],
Cell[CellGroupData[{
Cell[756746, 22590, 986, 25, 48, "Input",ExpressionUUID->"a4798d99-bc66-4e19-a584-64c38c7bbb58"],
Cell[757735, 22617, 13130, 410, 570, "Output",ExpressionUUID->"1f30280d-2d35-42dc-9ae8-509b49d45219"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[770914, 23033, 412, 10, 37, "Subsubsection",ExpressionUUID->"d584ef0c-0ca6-40dd-ae3f-fa7f9a61d4aa"],
Cell[CellGroupData[{
Cell[771351, 23047, 939, 24, 48, "Input",ExpressionUUID->"56ef630c-80ac-4f2b-aafa-139df20a09b1"],
Cell[772293, 23073, 17530, 535, 855, "Output",ExpressionUUID->"6b7075d1-ce99-4a3e-8a42-b727f4df9a89"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[789872, 23614, 417, 10, 37, "Subsubsection",ExpressionUUID->"e1830f5e-f1fb-495b-a7bd-2abf9d3ff741"],
Cell[CellGroupData[{
Cell[790314, 23628, 929, 24, 48, "Input",ExpressionUUID->"eff67904-ff04-49df-9ff0-b2b5c2b6659a"],
Cell[791246, 23654, 9271, 264, 363, "Output",ExpressionUUID->"34b304ea-5e27-4a4d-8f71-52be8be93518"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[800566, 23924, 408, 10, 37, "Subsubsection",ExpressionUUID->"761d5164-dc0b-472e-a458-c184da40d9ca"],
Cell[CellGroupData[{
Cell[800999, 23938, 929, 24, 48, "Input",ExpressionUUID->"0e80325e-f39c-4c04-a610-0587166c2350"],
Cell[801931, 23964, 10113, 322, 496, "Output",ExpressionUUID->"8780d083-76cc-4fac-b2e1-4f27810a128f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[812093, 24292, 415, 10, 37, "Subsubsection",ExpressionUUID->"4b7a2fce-518f-4ff7-9f43-814767806741"],
Cell[CellGroupData[{
Cell[812533, 24306, 933, 24, 48, "Input",ExpressionUUID->"27c292f8-c306-45dd-80cc-e41c8ecd70df"],
Cell[813469, 24332, 10805, 314, 470, "Output",ExpressionUUID->"aae3179f-3596-46d0-88a0-105df67de56a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[824323, 24652, 413, 10, 37, "Subsubsection",ExpressionUUID->"24e43743-533a-4a6b-9910-708c758c4597"],
Cell[CellGroupData[{
Cell[824761, 24666, 933, 24, 48, "Input",ExpressionUUID->"cfac6b40-f0bf-4fa3-b5b1-a5c29c62071d"],
Cell[825697, 24692, 14477, 417, 615, "Output",ExpressionUUID->"8fc37f97-a234-408a-9204-340696066c8f"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[840235, 25116, 227, 4, 38, "Subsection",ExpressionUUID->"120d32fd-569e-47a4-a79c-56e95a74afbe"],
Cell[CellGroupData[{
Cell[840487, 25124, 392, 9, 45, "Subsubsection",ExpressionUUID->"1e5ab8ee-b9d9-4948-8a00-da737a2913f7"],
Cell[CellGroupData[{
Cell[840904, 25137, 900, 24, 48, "Input",ExpressionUUID->"8eeb67a9-ec18-431e-895d-696893579a1a"],
Cell[841807, 25163, 43913, 1337, 1721, "Output",ExpressionUUID->"71082b68-4a38-4f27-9371-24f2a8b67fd7"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[885781, 26507, 230, 4, 38, "Subsection",ExpressionUUID->"b4415ef4-28d4-4a40-af1d-bf11242439b2"],
Cell[CellGroupData[{
Cell[886036, 26515, 393, 9, 45, "Subsubsection",ExpressionUUID->"ec2ca24a-65de-4693-bc14-a5322d24bfd8"],
Cell[CellGroupData[{
Cell[886454, 26528, 923, 24, 48, "Input",ExpressionUUID->"c4c20c7f-cf5d-4e7d-b627-69aa42fc0499"],
Cell[887380, 26554, 56845, 1629, 2034, "Output",ExpressionUUID->"02ceb8e0-9cb9-4afe-a547-4514a6810888"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


